Study of the $B_c^+$ decays into charmonia and three light hadrons

Using proton-proton collision data, corresponding to an integrated luminosity of $9fb^{-1}$ collected with the LHCb detector, seven decay modes of the $B_c^+$ meson into a $J/\psi$ or $\psi(2S)$ meson and three charged hadrons, kaons or pions, are studied. The decays $B_c^+\rightarrow ( \psi(2S) \rightarrow J/\psi \pi^+ \pi^-)\pi^+ $, $B_c^+\rightarrow \psi(2S)\pi^+\pi^+\pi^-$, $B_c^+\rightarrow J/\psi K^+\pi^+\pi^-$ and $B_c^+\rightarrow K^+K^+K^-$ are observed for the first time, and evidence for the $B_c^+\rightarrow \psi(2S)K^+K^-\pi^+$ decay is found, where $J/\psi$ and $\psi(2S)$ mesons are reconstructed in their dimuon decay modes. The ratios of branching fractions between the different $B_c^+$ decays are reported as well as the fractions of the decays proceeding via intermediate resonances. The results largely support the factorisation approach used for a theoretical description of the studied decays.

==> figs/Fig1a.C <==
void fit_j3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Sep 15 17:33:57 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",138,161,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-175.6098,6.468072,1287.805);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_11367c60__5 = new TH1D("frame_11367c60__5","A RooPlot of \"m1234cPVM*1\"",50,6.15,6.45);
   frame_11367c60__5->SetBinContent(1,752.6112);
   frame_11367c60__5->SetMinimum(0);
   frame_11367c60__5->SetMaximum(1200);
   frame_11367c60__5->SetEntries(1);
   frame_11367c60__5->SetDirectory(0);
   frame_11367c60__5->SetStats(0);
   frame_11367c60__5->SetMarkerStyle(20);
   frame_11367c60__5->GetXaxis()->SetNdivisions(-503);
   frame_11367c60__5->GetXaxis()->SetLabelFont(132);
   frame_11367c60__5->GetXaxis()->SetLabelOffset(0.025);
   frame_11367c60__5->GetXaxis()->SetLabelSize(0.06);
   frame_11367c60__5->GetXaxis()->SetTitleSize(-1);
   frame_11367c60__5->GetXaxis()->SetTitleOffset(1);
   frame_11367c60__5->GetXaxis()->SetTitleFont(132);
   frame_11367c60__5->GetYaxis()->SetNdivisions(-406);
   frame_11367c60__5->GetYaxis()->SetLabelFont(132);
   frame_11367c60__5->GetYaxis()->SetLabelOffset(0.01);
   frame_11367c60__5->GetYaxis()->SetLabelSize(0.06);
   frame_11367c60__5->GetYaxis()->SetTitleSize(0.05);
   frame_11367c60__5->GetYaxis()->SetTitleFont(132);
   frame_11367c60__5->GetZaxis()->SetLabelFont(132);
   frame_11367c60__5->GetZaxis()->SetLabelSize(0.05);
   frame_11367c60__5->GetZaxis()->SetTitleSize(0.05);
   frame_11367c60__5->GetZaxis()->SetTitleOffset(1);
   frame_11367c60__5->GetZaxis()->SetTitleFont(132);
   frame_11367c60__5->Draw("FUNC");
   
   Double_t fit1d_Norm[m_J3pi]_Comp[pol]_fx11[56] = {
   6.143994,
   6.144,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.222,
   6.228,
   6.234,
   6.24,
   6.246,
   6.252,
   6.258,
   6.264,
   6.27,
   6.276,
   6.282,
   6.288,
   6.294,
   6.3,
   6.306,
   6.312,
   6.318,
   6.324,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.456,
   6.456006};
   Double_t fit1d_Norm[m_J3pi]_Comp[pol]_fy11[56] = {
   0,
   123.9325,
   123.9325,
   123.0778,
   122.2231,
   121.3684,
   120.5137,
   119.659,
   118.8043,
   117.9496,
   117.0949,
   116.2402,
   115.3855,
   114.5308,
   113.6761,
   112.8214,
   111.9667,
   111.112,
   110.2573,
   109.4026,
   108.5479,
   107.6932,
   106.8385,
   105.9839,
   105.1292,
   104.2745,
   103.4198,
   102.5651,
   101.7104,
   100.8557,
   100.001,
   99.14627,
   98.29157,
   97.43687,
   96.58217,
   95.72747,
   94.87278,
   94.01808,
   93.16338,
   92.30868,
   91.45398,
   90.59929,
   89.74459,
   88.88989,
   88.03519,
   87.18049,
   86.32579,
   85.4711,
   84.6164,
   83.7617,
   82.907,
   82.0523,
   81.19761,
   81.19761,
   81.19761,
   0};
   TGraph *graph = new TGraph(56,fit1d_Norm[m_J3pi]_Comp[pol]_fx11,fit1d_Norm[m_J3pi]_Comp[pol]_fy11);
   graph->SetName("fit1d_Norm[m_J3pi]_Comp[pol]");
   graph->SetTitle("Projection of Fit1D FitS_J3pi_J3pi");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm_J3picB_CompoBpolcB11 = new TH1F("Graph_fit1d_NormoBm_J3picB_CompoBpolcB11","Projection of Fit1D FitS_J3pi_J3pi",100,6.112793,6.487207);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->SetMinimum(0);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->SetMaximum(136.3258);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->SetDirectory(0);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->SetStats(0);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->SetMarkerStyle(20);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J3picB_CompoBpolcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m_J3pi]_Comp[pol]11);
   
   graph->Draw("l");
   
   Double_t fit1d_Norm[m_J3pi]_Comp[cb2]_fx12[246] = {
   6.15,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.219,
   6.222,
   6.225,
   6.228,
   6.231,
   6.2325,
   6.234,
   6.2355,
   6.237,
   6.2385,
   6.24,
   6.2415,
   6.24225,
   6.243,
   6.24375,
   6.2445,
   6.24525,
   6.246,
   6.24675,
   6.2475,
   6.24825,
   6.249,
   6.249375,
   6.24975,
   6.250125,
   6.2505,
   6.250875,
   6.25125,
   6.251625,
   6.252,
   6.252375,
   6.25275,
   6.253125,
   6.2535,
   6.253875,
   6.25425,
   6.254438,
   6.254625,
   6.254813,
   6.255,
   6.255188,
   6.255375,
   6.255563,
   6.25575,
   6.255938,
   6.256125,
   6.2565,
   6.256875,
   6.25725,
   6.257625,
   6.258,
   6.258375,
   6.25875,
   6.259125,
   6.2595,
   6.259875,
   6.26025,
   6.260625,
   6.261,
   6.261375,
   6.26175,
   6.262125,
   6.2625,
   6.26325,
   6.264,
   6.26475,
   6.265125,
   6.2655,
   6.265875,
   6.26625,
   6.266625,
   6.267,
   6.267375,
   6.26775,
   6.268125,
   6.2685,
   6.268688,
   6.268875,
   6.269063,
   6.26925,
   6.269438,
   6.269625,
   6.269813,
   6.27,
   6.270188,
   6.270375,
   6.270563,
   6.27075,
   6.270938,
   6.271125,
   6.271313,
   6.2715,
   6.271688,
   6.271875,
   6.272063,
   6.27225,
   6.272438,
   6.272625,
   6.272813,
   6.273,
   6.273188,
   6.273375,
   6.273563,
   6.27375,
   6.273938,
   6.274125,
   6.274313,
   6.2745,
   6.274688,
   6.274875,
   6.275063,
   6.27525,
   6.275438,
   6.275625,
   6.275813,
   6.276,
   6.276188,
   6.276375,
   6.276562,
   6.27675,
   6.276937,
   6.277125,
   6.277312,
   6.2775,
   6.277687,
   6.277875,
   6.278062,
   6.27825,
   6.278437,
   6.278625,
   6.278812,
   6.279,
   6.279187,
   6.279375,
   6.279562,
   6.27975,
   6.280125,
   6.2805,
   6.280875,
   6.28125,
   6.281625,
   6.282,
   6.282375,
   6.28275,
   6.283125,
   6.2835,
   6.28425,
   6.285,
   6.28575,
   6.286125,
   6.2865,
   6.286875,
   6.28725,
   6.287625,
   6.288,
   6.288375,
   6.28875,
   6.289125,
   6.2895,
   6.289875,
   6.29025,
   6.290625,
   6.291,
   6.291375,
   6.29175,
   6.292125,
   6.2925,
   6.292875,
   6.29325,
   6.293625,
   6.294,
   6.294375,
   6.294563,
   6.29475,
   6.294938,
   6.295125,
   6.2955,
   6.295875,
   6.29625,
   6.296625,
   6.297,
   6.297375,
   6.29775,
   6.298125,
   6.2985,
   6.298875,
   6.29925,
   6.299625,
   6.3,
   6.300375,
   6.30075,
   6.3015,
   6.30225,
   6.303,
   6.30375,
   6.3045,
   6.30525,
   6.306,
   6.30675,
   6.3075,
   6.309,
   6.3105,
   6.312,
   6.3135,
   6.315,
   6.3165,
   6.318,
   6.321,
   6.324,
   6.327,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_Norm[m_J3pi]_Comp[cb2]_fy12[246] = {
   2.599141,
   0,
   2.821834,
   3.077896,
   3.374734,
   3.722009,
   4.132528,
   4.623589,
   5.21907,
   5.952755,
   6.873861,
   8.056589,
   9.617556,
   10.59564,
   11.74962,
   13.12694,
   14.79285,
   16.83925,
   18.04454,
   19.39925,
   20.93054,
   22.67224,
   24.66698,
   26.96912,
   29.64899,
   31.15836,
   32.79897,
   34.58731,
   36.54259,
   38.68739,
   41.04833,
   43.65705,
   46.55136,
   49.77684,
   53.38881,
   55.36034,
   57.45506,
   59.68397,
   62.05939,
   64.59509,
   67.30656,
   70.21128,
   73.32901,
   76.68216,
   80.29631,
   84.20066,
   88.42878,
   93.01937,
   98.01727,
   100.685,
   103.4747,
   106.3945,
   109.4528,
   112.6591,
   116.0236,
   119.5572,
   123.2722,
   127.1775,
   131.1981,
   139.4896,
   148.114,
   157.0689,
   166.3504,
   175.9534,
   185.8708,
   196.0941,
   206.613,
   217.4155,
   228.488,
   239.8148,
   251.3787,
   263.1605,
   275.1394,
   287.2928,
   299.5963,
   312.024,
   337.1403,
   362.4037,
   387.5555,
   400.0039,
   412.32,
   424.4675,
   436.4095,
   448.1092,
   459.5295,
   470.6334,
   481.3842,
   491.746,
   501.6833,
   506.4819,
   511.1616,
   515.7182,
   520.1477,
   524.4461,
   528.6095,
   532.6342,
   536.5164,
   540.2528,
   543.8398,
   547.274,
   550.5525,
   553.6719,
   556.6296,
   559.4226,
   562.0484,
   564.5044,
   566.7883,
   568.8981,
   570.8315,
   572.5869,
   574.1625,
   575.5568,
   576.7685,
   577.7964,
   578.6395,
   579.297,
   579.7682,
   580.0528,
   580.1504,
   580.0609,
   579.7845,
   579.3214,
   578.672,
   577.8369,
   576.8171,
   575.6134,
   574.227,
   572.6592,
   570.9116,
   568.9859,
   566.8838,
   564.6074,
   562.1588,
   559.5403,
   556.7546,
   553.804,
   550.6915,
   547.42,
   543.9924,
   540.412,
   536.6821,
   532.8061,
   528.7875,
   524.6301,
   520.3375,
   515.9136,
   511.3625,
   506.688,
   501.8945,
   491.9668,
   481.6139,
   470.8712,
   459.7746,
   448.3608,
   436.6668,
   424.7296,
   412.5862,
   400.2734,
   387.8274,
   362.6784,
   337.4148,
   312.2956,
   299.8655,
   287.559,
   275.402,
   263.4191,
   251.6327,
   240.0639,
   228.7318,
   217.6536,
   206.845,
   196.3198,
   186.09,
   176.1658,
   166.556,
   157.2673,
   148.3053,
   139.6737,
   131.3749,
   123.41,
   115.7784,
   108.4788,
   101.5084,
   94.86348,
   88.55595,
   85.58687,
   82.74922,
   80.03578,
   77.43983,
   72.57563,
   68.11089,
   64.00539,
   60.22371,
   56.7345,
   53.51003,
   50.52562,
   47.75933,
   45.19159,
   42.80487,
   40.58351,
   38.5134,
   36.58188,
   34.77754,
   33.09008,
   30.02938,
   27.33521,
   24.95427,
   22.84231,
   20.96236,
   19.2834,
   17.77925,
   16.42773,
   15.20995,
   13.11327,
   11.38529,
   9.948359,
   8.743652,
   7.726064,
   6.860609,
   6.119869,
   4.930143,
   4.03013,
   3.336706,
   2.793809,
   2.015987,
   1.502291,
   1.149437,
   0.8990653,
   0.7164975,
   0.5802392,
   0.4764835,
   0.3960842,
   0.3328188,
   0.2823534,
   0.2416059,
   0.2083442,
   0.1809243,
   0.1581172,
   0.1389918,
   0.1228338,
   0.1090888,
   0.09732258,
   0.08719117,
   0.07842008,
   0,
   0.07842008};
   graph = new TGraph(246,fit1d_Norm[m_J3pi]_Comp[cb2]_fx12,fit1d_Norm[m_J3pi]_Comp[cb2]_fy12);
   graph->SetName("fit1d_Norm[m_J3pi]_Comp[cb2]");
   graph->SetTitle("Projection of Fit1D FitS_J3pi_J3pi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12 = new TH1F("Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12","Projection of Fit1D FitS_J3pi_J3pi",246,6.12,6.48);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->SetMinimum(0);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->SetMaximum(638.1654);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->SetDirectory(0);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->SetStats(0);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->SetMarkerStyle(20);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J3picB_CompoBcb2cB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m_J3pi]_Comp[cb2]12);
   
   graph->Draw("fl");
   
   Double_t fit1d_Norm[m_J3pi]_fx13[243] = {
   6.143994,
   6.144,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.219,
   6.222,
   6.225,
   6.228,
   6.231,
   6.2325,
   6.234,
   6.2355,
   6.237,
   6.2385,
   6.24,
   6.2415,
   6.24225,
   6.243,
   6.24375,
   6.2445,
   6.24525,
   6.246,
   6.24675,
   6.2475,
   6.24825,
   6.249,
   6.249375,
   6.24975,
   6.250125,
   6.2505,
   6.250875,
   6.25125,
   6.251625,
   6.252,
   6.252375,
   6.25275,
   6.253125,
   6.2535,
   6.253875,
   6.25425,
   6.254438,
   6.254625,
   6.254813,
   6.255,
   6.255188,
   6.255375,
   6.255563,
   6.25575,
   6.256125,
   6.2565,
   6.256875,
   6.25725,
   6.257625,
   6.258,
   6.258375,
   6.25875,
   6.259125,
   6.2595,
   6.259875,
   6.26025,
   6.260625,
   6.261,
   6.261375,
   6.26175,
   6.262125,
   6.2625,
   6.26325,
   6.264,
   6.26475,
   6.265125,
   6.2655,
   6.265875,
   6.26625,
   6.266625,
   6.267,
   6.267375,
   6.26775,
   6.268125,
   6.2685,
   6.268875,
   6.269063,
   6.26925,
   6.269438,
   6.269625,
   6.269813,
   6.27,
   6.270188,
   6.270375,
   6.270563,
   6.27075,
   6.270938,
   6.271125,
   6.271313,
   6.2715,
   6.271688,
   6.271875,
   6.272063,
   6.27225,
   6.272438,
   6.272625,
   6.272813,
   6.273,
   6.273188,
   6.273375,
   6.273563,
   6.27375,
   6.273938,
   6.274125,
   6.274313,
   6.2745,
   6.274688,
   6.274875,
   6.275063,
   6.27525,
   6.275438,
   6.275625,
   6.275813,
   6.276,
   6.276188,
   6.276375,
   6.276562,
   6.27675,
   6.276937,
   6.277125,
   6.277312,
   6.2775,
   6.277687,
   6.277875,
   6.278062,
   6.27825,
   6.278437,
   6.278625,
   6.278812,
   6.279,
   6.279187,
   6.279375,
   6.279562,
   6.27975,
   6.280125,
   6.2805,
   6.280875,
   6.28125,
   6.281625,
   6.282,
   6.282375,
   6.28275,
   6.283125,
   6.2835,
   6.285,
   6.28575,
   6.286125,
   6.2865,
   6.286875,
   6.28725,
   6.287625,
   6.288,
   6.288375,
   6.28875,
   6.289125,
   6.2895,
   6.289875,
   6.29025,
   6.290625,
   6.291,
   6.291375,
   6.29175,
   6.292125,
   6.2925,
   6.292875,
   6.29325,
   6.293625,
   6.294,
   6.294375,
   6.294563,
   6.29475,
   6.295125,
   6.2955,
   6.295875,
   6.29625,
   6.296625,
   6.297,
   6.297375,
   6.29775,
   6.298125,
   6.2985,
   6.298875,
   6.29925,
   6.299625,
   6.3,
   6.30075,
   6.3015,
   6.30225,
   6.303,
   6.30375,
   6.3045,
   6.30525,
   6.306,
   6.30675,
   6.3075,
   6.309,
   6.3105,
   6.312,
   6.3135,
   6.315,
   6.3165,
   6.318,
   6.321,
   6.324,
   6.327,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.456,
   6.456006};
   Double_t fit1d_Norm[m_J3pi]_fy13[243] = {
   0,
   126.5317,
   126.5317,
   125.8996,
   125.301,
   124.7431,
   124.2357,
   123.7915,
   123.4279,
   123.1687,
   123.0477,
   123.1141,
   123.4421,
   124.1484,
   124.6991,
   125.4257,
   126.3757,
   127.6143,
   129.2333,
   130.2249,
   131.366,
   132.6836,
   134.2116,
   135.9927,
   138.0812,
   140.5474,
   141.9499,
   143.4837,
   145.1652,
   147.0136,
   149.0516,
   151.3057,
   153.8076,
   156.595,
   159.7137,
   163.2188,
   165.1369,
   167.1782,
   169.3537,
   171.6757,
   174.158,
   176.816,
   179.6673,
   182.7316,
   186.0314,
   189.5921,
   193.443,
   197.6177,
   202.1549,
   207.0994,
   209.7404,
   212.5034,
   215.3965,
   218.4281,
   221.6077,
   224.9455,
   228.4524,
   232.1407,
   240.0131,
   248.2512,
   256.8222,
   265.7236,
   274.9518,
   284.5013,
   294.3653,
   304.5352,
   315.0007,
   325.7498,
   336.7688,
   348.0422,
   359.5527,
   371.2811,
   383.2066,
   395.3065,
   407.5566,
   419.9309,
   444.9404,
   470.0969,
   495.1419,
   507.5369,
   519.7996,
   531.8936,
   543.7823,
   555.4286,
   566.7954,
   577.8458,
   588.5433,
   598.8516,
   608.7355,
   618.1604,
   622.6903,
   627.0931,
   631.3647,
   635.5014,
   639.4994,
   643.355,
   647.0646,
   650.6249,
   654.0325,
   657.2842,
   660.3769,
   663.3079,
   666.0742,
   668.6732,
   671.1025,
   673.3598,
   675.4428,
   677.3496,
   679.0782,
   680.6271,
   681.9947,
   683.1797,
   684.1809,
   684.9973,
   685.6281,
   686.0726,
   686.3305,
   686.4014,
   686.2852,
   685.982,
   685.4922,
   684.8161,
   683.9543,
   682.9078,
   681.6773,
   680.2642,
   678.6698,
   676.8955,
   674.943,
   672.8142,
   670.5111,
   668.0358,
   665.3907,
   662.5782,
   659.6009,
   656.4617,
   653.1634,
   649.7092,
   646.1021,
   642.3454,
   638.4427,
   634.3974,
   630.2133,
   625.894,
   621.4434,
   616.8656,
   612.1644,
   607.3441,
   597.3631,
   586.9568,
   576.1606,
   565.0106,
   553.5434,
   541.796,
   529.8053,
   517.6085,
   505.2423,
   492.7429,
   442.1166,
   416.8906,
   404.407,
   392.0471,
   379.8368,
   367.8004,
   355.9606,
   344.3384,
   332.9528,
   321.8212,
   310.9592,
   300.3806,
   290.0973,
   280.1198,
   270.4565,
   261.1144,
   252.099,
   243.414,
   235.0618,
   227.0434,
   219.3584,
   212.0054,
   204.9816,
   198.2832,
   191.9223,
   188.9265,
   186.0621,
   180.6993,
   175.7817,
   171.2636,
   167.1046,
   163.2695,
   159.7269,
   156.449,
   153.4112,
   150.5915,
   147.9703,
   145.5302,
   143.2554,
   141.1319,
   139.1469,
   135.5483,
   132.3808,
   129.5798,
   127.092,
   124.8732,
   122.8864,
   121.1006,
   119.4896,
   118.0313,
   116.7066,
   114.3963,
   112.4546,
   110.804,
   109.3856,
   108.1544,
   107.0752,
   106.1208,
   104.5038,
   103.1764,
   102.0556,
   101.0854,
   99.45286,
   98.08446,
   96.87691,
   95.77184,
   94.73457,
   93.74362,
   92.78516,
   91.85007,
   90.9321,
   90.02694,
   89.13149,
   88.24354,
   87.36142,
   86.48391,
   85.61009,
   84.73923,
   83.87079,
   83.00433,
   82.1395,
   81.27603,
   81.27603,
   81.27603,
   0};
   graph = new TGraph(243,fit1d_Norm[m_J3pi]_fx13,fit1d_Norm[m_J3pi]_fy13);
   graph->SetName("fit1d_Norm[m_J3pi]");
   graph->SetTitle("Projection of Fit1D FitS_J3pi_J3pi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm_J3picB13 = new TH1F("Graph_fit1d_NormoBm_J3picB13","Projection of Fit1D FitS_J3pi_J3pi",243,6.112793,6.487207);
   Graph_fit1d_NormoBm_J3picB13->SetMinimum(0);
   Graph_fit1d_NormoBm_J3picB13->SetMaximum(755.0415);
   Graph_fit1d_NormoBm_J3picB13->SetDirectory(0);
   Graph_fit1d_NormoBm_J3picB13->SetStats(0);
   Graph_fit1d_NormoBm_J3picB13->SetMarkerStyle(20);
   Graph_fit1d_NormoBm_J3picB13->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm_J3picB13->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J3picB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm_J3picB13->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J3picB13->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm_J3picB13->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J3picB13->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J3picB13->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J3picB13->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J3picB13->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J3picB13->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm_J3picB13->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm_J3picB13->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm_J3picB13->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm_J3picB13->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm_J3picB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m_J3pi]13);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3003[50] = {
   6.153,
   6.159,
   6.165,
   6.171,
   6.177,
   6.183,
   6.189,
   6.195,
   6.201,
   6.207,
   6.213,
   6.219,
   6.225,
   6.231,
   6.237,
   6.243,
   6.249,
   6.255,
   6.261,
   6.267,
   6.273,
   6.279,
   6.285,
   6.291,
   6.297,
   6.303,
   6.309,
   6.315,
   6.321,
   6.327,
   6.333,
   6.339,
   6.345,
   6.351,
   6.357,
   6.363,
   6.369,
   6.375,
   6.381,
   6.387,
   6.393,
   6.399,
   6.405,
   6.411,
   6.417,
   6.423,
   6.429,
   6.435,
   6.441,
   6.447};
   Double_t h_ds_1000_fy3003[50] = {
   130,
   121,
   139,
   114,
   117,
   116,
   133,
   114,
   133,
   119,
   147,
   120,
   128,
   120,
   104,
   146,
   170,
   255,
   357,
   573,
   690,
   610,
   418,
   273,
   158,
   135,
   117,
   108,
   97,
   112,
   112,
   106,
   93,
   84,
   96,
   99,
   98,
   88,
   81,
   84,
   85,
   97,
   87,
   94,
   86,
   81,
   83,
   91,
   86,
   73};
   Double_t h_ds_1000_felx3003[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_ds_1000_fely3003[50] = {
   10.91271,
   10.51136,
   11.30042,
   10.18878,
   10.3282,
   10.28193,
   11.0434,
   10.18878,
   11.0434,
   10.42016,
   11.63466,
   10.46586,
   10.82475,
   10.46586,
   9.710289,
   11.59339,
   12.54799,
   15.47655,
   18.40106,
   23.44264,
   25.77261,
   24.20324,
   19.95116,
   16.03028,
   12.07975,
   11.1297,
   10.3282,
   9.904326,
   9.831854,
   10.09481,
   10.09481,
   9.807764,
   9.626284,
   9.146873,
   9.780867,
   9.933044,
   9.882579,
   9.362975,
   8.981384,
   9.146873,
   9.201374,
   9.831854,
   9.30942,
   9.678086,
   9.255555,
   8.981384,
   9.092044,
   9.521834,
   9.255555,
   8.524388};
   Double_t h_ds_1000_fehx3003[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_ds_1000_fehy3003[50] = {
   11.91271,
   11.51136,
   12.30042,
   11.18878,
   11.3282,
   11.28193,
   12.0434,
   11.18878,
   12.0434,
   11.42016,
   12.63466,
   11.46586,
   11.82475,
   11.46586,
   10.71029,
   12.59339,
   13.54799,
   16.47655,
   19.40106,
   24.44264,
   26.77261,
   25.20324,
   20.95116,
   17.03028,
   13.07975,
   12.1297,
   11.3282,
   10.90433,
   10.88273,
   11.09481,
   11.09481,
   10.80776,
   10.67824,
   10.20155,
   10.83201,
   10.9834,
   10.93319,
   10.41639,
   10.03706,
   10.20155,
   10.25573,
   10.88273,
   10.36314,
   10.72977,
   10.30959,
   10.03706,
   10.14705,
   10.57436,
   10.30959,
   9.583044};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3003,h_ds_1000_fy3003,h_ds_1000_felx3003,h_ds_1000_fehx3003,h_ds_1000_fely3003,h_ds_1000_fehy3003);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_J3pi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003003 = new TH1F("Graph_h_ds_10003003","Histogram of ds_1000_plot__m_J3pi",100,6.12,6.48);
   Graph_h_ds_10003003->SetMinimum(58.02805);
   Graph_h_ds_10003003->SetMaximum(782.0023);
   Graph_h_ds_10003003->SetDirectory(0);
   Graph_h_ds_10003003->SetStats(0);
   Graph_h_ds_10003003->SetMarkerStyle(20);
   Graph_h_ds_10003003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003003);
   
   grae->Draw("zp");
   
   TH1D *frame_11367c60__6 = new TH1D("frame_11367c60__6","A RooPlot of \"m1234cPVM*1\"",50,6.15,6.45);
   frame_11367c60__6->SetBinContent(1,752.6112);
   frame_11367c60__6->SetMinimum(0);
   frame_11367c60__6->SetMaximum(1200);
   frame_11367c60__6->SetEntries(1);
   frame_11367c60__6->SetDirectory(0);
   frame_11367c60__6->SetStats(0);
   frame_11367c60__6->SetMarkerStyle(20);
   frame_11367c60__6->GetXaxis()->SetNdivisions(-503);
   frame_11367c60__6->GetXaxis()->SetLabelFont(132);
   frame_11367c60__6->GetXaxis()->SetLabelOffset(0.025);
   frame_11367c60__6->GetXaxis()->SetLabelSize(0.06);
   frame_11367c60__6->GetXaxis()->SetTitleSize(-1);
   frame_11367c60__6->GetXaxis()->SetTitleOffset(1);
   frame_11367c60__6->GetXaxis()->SetTitleFont(132);
   frame_11367c60__6->GetYaxis()->SetNdivisions(-406);
   frame_11367c60__6->GetYaxis()->SetLabelFont(132);
   frame_11367c60__6->GetYaxis()->SetLabelOffset(0.01);
   frame_11367c60__6->GetYaxis()->SetLabelSize(0.06);
   frame_11367c60__6->GetYaxis()->SetTitleSize(0.05);
   frame_11367c60__6->GetYaxis()->SetTitleFont(132);
   frame_11367c60__6->GetZaxis()->SetLabelFont(132);
   frame_11367c60__6->GetZaxis()->SetLabelSize(0.05);
   frame_11367c60__6->GetZaxis()->SetTitleSize(0.05);
   frame_11367c60__6->GetZaxis()->SetTitleOffset(1);
   frame_11367c60__6->GetZaxis()->SetTitleFont(132);
   frame_11367c60__6->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b.C <==
void fit_p3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Sep 15 17:34:00 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",138,161,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-8.780488,6.468072,64.39024);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_113782e0__7 = new TH1D("frame_113782e0__7","A RooPlot of \"m1234cPVM*1\"",30,6.15,6.45);
   frame_113782e0__7->SetBinContent(1,39.50898);
   frame_113782e0__7->SetMinimum(0);
   frame_113782e0__7->SetMaximum(60);
   frame_113782e0__7->SetEntries(1);
   frame_113782e0__7->SetDirectory(0);
   frame_113782e0__7->SetStats(0);
   frame_113782e0__7->SetMarkerStyle(20);
   frame_113782e0__7->GetXaxis()->SetNdivisions(-503);
   frame_113782e0__7->GetXaxis()->SetLabelFont(132);
   frame_113782e0__7->GetXaxis()->SetLabelOffset(0.025);
   frame_113782e0__7->GetXaxis()->SetLabelSize(0.06);
   frame_113782e0__7->GetXaxis()->SetTitleSize(-1);
   frame_113782e0__7->GetXaxis()->SetTitleOffset(1);
   frame_113782e0__7->GetXaxis()->SetTitleFont(132);
   frame_113782e0__7->GetYaxis()->SetNdivisions(-403);
   frame_113782e0__7->GetYaxis()->SetLabelFont(132);
   frame_113782e0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_113782e0__7->GetYaxis()->SetLabelSize(0.06);
   frame_113782e0__7->GetYaxis()->SetTitleSize(0.05);
   frame_113782e0__7->GetYaxis()->SetTitleFont(132);
   frame_113782e0__7->GetZaxis()->SetLabelFont(132);
   frame_113782e0__7->GetZaxis()->SetLabelSize(0.05);
   frame_113782e0__7->GetZaxis()->SetTitleSize(0.05);
   frame_113782e0__7->GetZaxis()->SetTitleOffset(1);
   frame_113782e0__7->GetZaxis()->SetTitleFont(132);
   frame_113782e0__7->Draw("FUNC");
   
   Double_t fit1d_Fxrvrx_Norm[m_P3pi]_Comp[pol_CXcDTZ]_fx14[36] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.22,
   6.23,
   6.24,
   6.25,
   6.26,
   6.27,
   6.28,
   6.29,
   6.3,
   6.31,
   6.32,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit1d_Fxrvrx_Norm[m_P3pi]_Comp[pol_CXcDTZ]_fy14[36] = {
   0,
   12.13344,
   12.13344,
   12.15533,
   12.17723,
   12.19912,
   12.22101,
   12.24291,
   12.2648,
   12.28669,
   12.30859,
   12.33048,
   12.35237,
   12.37427,
   12.39616,
   12.41805,
   12.43994,
   12.46184,
   12.48373,
   12.50562,
   12.52752,
   12.54941,
   12.5713,
   12.5932,
   12.61509,
   12.63698,
   12.65888,
   12.68077,
   12.70266,
   12.72456,
   12.74645,
   12.76834,
   12.79024,
   12.79024,
   12.79024,
   0};
   TGraph *graph = new TGraph(36,fit1d_Fxrvrx_Norm[m_P3pi]_Comp[pol_CXcDTZ]_fx14,fit1d_Fxrvrx_Norm[m_P3pi]_Comp[pol_CXcDTZ]_fy14);
   graph->SetName("fit1d_Fxrvrx_Norm[m_P3pi]_Comp[pol_CXcDTZ]");
   graph->SetTitle("Projection of Fit1D FitS_P3pi_P3pi");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14 = new TH1F("Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14","Projection of Fit1D FitS_P3pi_P3pi",100,6.107988,6.492012);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->SetMinimum(0);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->SetMaximum(14.06926);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->SetDirectory(0);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->SetStats(0);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->SetMarkerStyle(20);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBpol_CXcDTZcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fxrvrx_Norm[m_P3pi]_Comp[pol_CXcDTZ]14);
   
   graph->Draw("l");
   
   Double_t fit1d_Fxrvrx_Norm[m_P3pi]_Comp[cb2_tmQitl]_fx15[242] = {
   6.15,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.205,
   6.21,
   6.215,
   6.22,
   6.2225,
   6.225,
   6.2275,
   6.23,
   6.2325,
   6.235,
   6.23625,
   6.2375,
   6.23875,
   6.24,
   6.24125,
   6.2425,
   6.24375,
   6.245,
   6.24625,
   6.246875,
   6.2475,
   6.248125,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251875,
   6.2525,
   6.252813,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256563,
   6.256875,
   6.257031,
   6.257188,
   6.257344,
   6.2575,
   6.257656,
   6.257812,
   6.257969,
   6.258125,
   6.258438,
   6.25875,
   6.259063,
   6.259375,
   6.259688,
   6.26,
   6.260313,
   6.260625,
   6.260938,
   6.26125,
   6.261563,
   6.261875,
   6.262188,
   6.2625,
   6.262813,
   6.263125,
   6.263438,
   6.26375,
   6.264375,
   6.265,
   6.265625,
   6.26625,
   6.266563,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.269063,
   6.269219,
   6.269375,
   6.269531,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.277969,
   6.278125,
   6.278281,
   6.278438,
   6.278594,
   6.27875,
   6.278906,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.280938,
   6.28125,
   6.281562,
   6.281875,
   6.2825,
   6.28375,
   6.284375,
   6.284688,
   6.285,
   6.285312,
   6.285625,
   6.285937,
   6.28625,
   6.286563,
   6.286875,
   6.287187,
   6.2875,
   6.287812,
   6.288125,
   6.288438,
   6.28875,
   6.289062,
   6.289375,
   6.289687,
   6.29,
   6.290313,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291875,
   6.292188,
   6.292344,
   6.2925,
   6.292656,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295312,
   6.295625,
   6.295938,
   6.29625,
   6.296563,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.299375,
   6.3,
   6.300625,
   6.30125,
   6.301875,
   6.3025,
   6.30375,
   6.305,
   6.30625,
   6.3075,
   6.30875,
   6.31,
   6.3125,
   6.315,
   6.3175,
   6.32,
   6.325,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_Fxrvrx_Norm[m_P3pi]_Comp[cb2_tmQitl]_fy15[242] = {
   0.06996811,
   0,
   0.08008418,
   0.09290216,
   0.1095537,
   0.1318624,
   0.1629424,
   0.1833938,
   0.2085217,
   0.2399746,
   0.2802323,
   0.3047978,
   0.3331817,
   0.3662705,
   0.4052344,
   0.4516462,
   0.5076657,
   0.5401818,
   0.5763301,
   0.6167056,
   0.6620346,
   0.7132127,
   0.7713547,
   0.8378646,
   0.9145326,
   1.003674,
   1.053836,
   1.108329,
   1.167693,
   1.232563,
   1.30368,
   1.381922,
   1.46833,
   1.564151,
   1.670887,
   1.790361,
   1.855556,
   1.924812,
   1.998494,
   2.077009,
   2.160811,
   2.250414,
   2.346397,
   2.449414,
   2.56021,
   2.679633,
   2.808655,
   2.948391,
   3.100133,
   3.265376,
   3.353594,
   3.445865,
   3.542452,
   3.643646,
   3.749759,
   3.861134,
   3.978143,
   4.101193,
   4.361644,
   4.633296,
   4.915888,
   5.20938,
   5.51369,
   5.828688,
   6.154198,
   6.489994,
   6.835799,
   7.191284,
   7.556067,
   7.92971,
   8.311722,
   8.701555,
   9.098607,
   9.502221,
   9.911686,
   10.32624,
   11.16729,
   12.01828,
   12.87138,
   13.7182,
   14.13648,
   14.54982,
   14.95705,
   15.35701,
   15.74851,
   16.13038,
   16.50144,
   16.86053,
   17.20651,
   17.37423,
   17.53826,
   17.69846,
   17.85469,
   18.00684,
   18.15476,
   18.29833,
   18.43744,
   18.57197,
   18.70179,
   18.8268,
   18.94688,
   19.06194,
   19.17187,
   19.27658,
   19.37597,
   19.46996,
   19.55846,
   19.64139,
   19.71869,
   19.79027,
   19.85608,
   19.91605,
   19.97014,
   20.01829,
   20.06046,
   20.09662,
   20.12672,
   20.15074,
   20.16867,
   20.18047,
   20.18615,
   20.1857,
   20.17911,
   20.1664,
   20.14758,
   20.12265,
   20.09165,
   20.05461,
   20.01155,
   19.96252,
   19.90756,
   19.84672,
   19.78005,
   19.70762,
   19.62949,
   19.54573,
   19.45641,
   19.36162,
   19.26144,
   19.15595,
   19.04526,
   18.92945,
   18.80863,
   18.6829,
   18.55238,
   18.41717,
   18.27739,
   18.13317,
   17.98461,
   17.83186,
   17.67503,
   17.51426,
   17.34967,
   17.00962,
   16.65598,
   16.28988,
   15.91248,
   15.52494,
   15.12844,
   14.72416,
   14.31328,
   13.89696,
   13.05262,
   11.34802,
   10.50423,
   10.08775,
   9.676025,
   9.269828,
   8.869896,
   8.47691,
   8.091496,
   7.714223,
   7.345608,
   6.986111,
   6.636138,
   6.29604,
   5.966117,
   5.646616,
   5.337733,
   5.039618,
   4.752374,
   4.476058,
   4.210688,
   3.956239,
   3.712652,
   3.47983,
   3.257648,
   3.045947,
   2.844544,
   2.653232,
   2.561741,
   2.474391,
   2.391035,
   2.311445,
   2.162725,
   2.026699,
   1.902028,
   1.787541,
   1.682208,
   1.585125,
   1.495492,
   1.412601,
   1.335823,
   1.264601,
   1.198436,
   1.136883,
   1.079543,
   0.9761063,
   0.885673,
   0.8062445,
   0.7361819,
   0.6741324,
   0.6189723,
   0.5697629,
   0.5257158,
   0.4861653,
   0.4183794,
   0.3628078,
   0.3167971,
   0.2783601,
   0.2459878,
   0.21852,
   0.1748812,
   0.1422749,
   0.1173997,
   0.09807716,
   0.07062794,
   0.05264588,
   0.03165341,
   0.02058331,
   0.01417579,
   0.01020091,
   0.007599285,
   0.005822129,
   0.004565073,
   0.003649732,
   0.002966675,
   0.002446145,
   0.002042196,
   0.001723697,
   0,
   0.001723697};
   graph = new TGraph(242,fit1d_Fxrvrx_Norm[m_P3pi]_Comp[cb2_tmQitl]_fx15,fit1d_Fxrvrx_Norm[m_P3pi]_Comp[cb2_tmQitl]_fy15);
   graph->SetName("fit1d_Fxrvrx_Norm[m_P3pi]_Comp[cb2_tmQitl]");
   graph->SetTitle("Projection of Fit1D FitS_P3pi_P3pi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15 = new TH1F("Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15","Projection of Fit1D FitS_P3pi_P3pi",242,6.12,6.48);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->SetMinimum(0);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->SetMaximum(22.20477);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->SetDirectory(0);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->SetStats(0);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->SetMarkerStyle(20);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB_CompoBcb2_tmQitlcB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fxrvrx_Norm[m_P3pi]_Comp[cb2_tmQitl]15);
   
   graph->Draw("fl");
   
   Double_t fit1d_Fxrvrx_Norm[m_P3pi]_fx16[243] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.205,
   6.21,
   6.215,
   6.22,
   6.2225,
   6.225,
   6.2275,
   6.23,
   6.2325,
   6.235,
   6.2375,
   6.23875,
   6.24,
   6.24125,
   6.2425,
   6.24375,
   6.245,
   6.24625,
   6.246875,
   6.2475,
   6.248125,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251875,
   6.2525,
   6.252813,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256563,
   6.256875,
   6.257031,
   6.257188,
   6.257344,
   6.2575,
   6.257656,
   6.257812,
   6.257969,
   6.258125,
   6.258438,
   6.25875,
   6.259063,
   6.259375,
   6.259688,
   6.26,
   6.260313,
   6.260625,
   6.260938,
   6.26125,
   6.261563,
   6.261875,
   6.262188,
   6.2625,
   6.262813,
   6.263125,
   6.263438,
   6.26375,
   6.264375,
   6.265,
   6.265625,
   6.26625,
   6.266563,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.269063,
   6.269219,
   6.269375,
   6.269531,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.277969,
   6.278125,
   6.278281,
   6.278438,
   6.278594,
   6.27875,
   6.278906,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.280938,
   6.28125,
   6.281562,
   6.281875,
   6.2825,
   6.28375,
   6.284375,
   6.284688,
   6.285,
   6.285312,
   6.285625,
   6.285937,
   6.28625,
   6.286563,
   6.286875,
   6.287187,
   6.2875,
   6.287812,
   6.288125,
   6.288438,
   6.28875,
   6.289062,
   6.289375,
   6.289687,
   6.29,
   6.290313,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291875,
   6.292188,
   6.292344,
   6.2925,
   6.292656,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295312,
   6.295625,
   6.295938,
   6.29625,
   6.296563,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.299375,
   6.3,
   6.300625,
   6.30125,
   6.301875,
   6.3025,
   6.30375,
   6.305,
   6.30625,
   6.3075,
   6.30875,
   6.31,
   6.3125,
   6.315,
   6.3175,
   6.32,
   6.325,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit1d_Fxrvrx_Norm[m_P3pi]_fy16[243] = {
   0,
   12.20341,
   12.20341,
   12.23542,
   12.27013,
   12.30867,
   12.35288,
   12.40585,
   12.43725,
   12.47332,
   12.51572,
   12.56692,
   12.59696,
   12.63082,
   12.66938,
   12.71382,
   12.76571,
   12.8272,
   12.90134,
   12.94445,
   12.99251,
   13.04643,
   13.10731,
   13.17655,
   13.25596,
   13.34784,
   13.39937,
   13.45523,
   13.51596,
   13.5822,
   13.65468,
   13.73429,
   13.82207,
   13.91926,
   14.02736,
   14.14821,
   14.21409,
   14.28403,
   14.35839,
   14.43759,
   14.52208,
   14.61236,
   14.70903,
   14.81273,
   14.92421,
   15.04432,
   15.17403,
   15.31445,
   15.46687,
   15.6328,
   15.72136,
   15.81397,
   15.9109,
   16.01244,
   16.11889,
   16.23061,
   16.34796,
   16.47135,
   16.73249,
   17.00482,
   17.2881,
   17.58228,
   17.88727,
   18.20295,
   18.52915,
   18.86563,
   19.21212,
   19.56829,
   19.93375,
   20.30808,
   20.69078,
   21.08129,
   21.47903,
   21.88333,
   22.29348,
   22.70871,
   23.55113,
   24.40349,
   25.25796,
   26.10615,
   26.52511,
   26.93913,
   27.34705,
   27.7477,
   28.13988,
   28.52243,
   28.89418,
   29.25395,
   29.60061,
   29.76868,
   29.93305,
   30.09359,
   30.25017,
   30.40265,
   30.55092,
   30.69484,
   30.83429,
   30.96915,
   31.09932,
   31.22467,
   31.34509,
   31.46049,
   31.57077,
   31.67582,
   31.77555,
   31.86988,
   31.95872,
   32.042,
   32.11963,
   32.19156,
   32.25771,
   32.31803,
   32.37246,
   32.42095,
   32.46346,
   32.49996,
   32.5304,
   32.55477,
   32.57303,
   32.58518,
   32.5912,
   32.59109,
   32.58485,
   32.57248,
   32.554,
   32.52942,
   32.49876,
   32.46206,
   32.41934,
   32.37065,
   32.31603,
   32.25553,
   32.18921,
   32.11712,
   32.03933,
   31.95591,
   31.86694,
   31.77249,
   31.67265,
   31.56751,
   31.45715,
   31.34169,
   31.22121,
   31.09582,
   30.96564,
   30.83078,
   30.69134,
   30.54746,
   30.39924,
   30.24683,
   30.09034,
   29.92991,
   29.76567,
   29.4263,
   29.07335,
   28.70793,
   28.33121,
   27.94436,
   27.54854,
   27.14495,
   26.73475,
   26.31912,
   25.47615,
   23.77428,
   22.93186,
   22.51607,
   22.10502,
   21.69951,
   21.30026,
   20.90796,
   20.52323,
   20.14664,
   19.77871,
   19.4199,
   19.07061,
   18.7312,
   18.40196,
   18.08314,
   17.77494,
   17.47751,
   17.19095,
   16.91532,
   16.65063,
   16.39687,
   16.15397,
   15.92183,
   15.70033,
   15.48931,
   15.28859,
   15.09797,
   15.00682,
   14.91981,
   14.8368,
   14.75755,
   14.60951,
   14.47417,
   14.35018,
   14.23638,
   14.13173,
   14.03533,
   13.94638,
   13.86418,
   13.78808,
   13.71755,
   13.65206,
   13.5912,
   13.53454,
   13.43247,
   13.34341,
   13.26535,
   13.19665,
   13.13597,
   13.08218,
   13.03434,
   12.99166,
   12.95348,
   12.88843,
   12.83559,
   12.79232,
   12.75662,
   12.72698,
   12.70225,
   12.66409,
   12.63695,
   12.61755,
   12.6037,
   12.5872,
   12.58016,
   12.58106,
   12.59189,
   12.60737,
   12.62529,
   12.64458,
   12.6647,
   12.68534,
   12.70631,
   12.72752,
   12.7489,
   12.77038,
   12.79196,
   12.79196,
   12.79196,
   0};
   graph = new TGraph(243,fit1d_Fxrvrx_Norm[m_P3pi]_fx16,fit1d_Fxrvrx_Norm[m_P3pi]_fy16);
   graph->SetName("fit1d_Fxrvrx_Norm[m_P3pi]");
   graph->SetTitle("Projection of Fit1D FitS_P3pi_P3pi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_Fxrvrx_NormoBm_P3picB16 = new TH1F("Graph_fit1d_Fxrvrx_NormoBm_P3picB16","Projection of Fit1D FitS_P3pi_P3pi",243,6.107988,6.492012);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->SetMinimum(0);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->SetMaximum(35.85032);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->SetDirectory(0);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->SetStats(0);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->SetMarkerStyle(20);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_Fxrvrx_NormoBm_P3picB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Fxrvrx_Norm[m_P3pi]16);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3004[30] = {
   6.155,
   6.165,
   6.175,
   6.185,
   6.195,
   6.205,
   6.215,
   6.225,
   6.235,
   6.245,
   6.255,
   6.265,
   6.275,
   6.285,
   6.295,
   6.305,
   6.315,
   6.325,
   6.335,
   6.345,
   6.355,
   6.365,
   6.375,
   6.385,
   6.395,
   6.405,
   6.415,
   6.425,
   6.435,
   6.445};
   Double_t h_ds_1000_fy3004[30] = {
   12,
   7,
   16,
   17,
   16,
   10,
   11,
   10,
   17,
   14,
   19,
   18,
   31,
   29,
   11,
   12,
   16,
   4,
   13,
   12,
   12,
   9,
   10,
   13,
   12,
   14,
   14,
   9,
   18,
   17};
   Double_t h_ds_1000_felx3004[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_fely3004[30] = {
   3.415266,
   2.58147,
   3.957801,
   4.082184,
   3.957801,
   3.108694,
   3.265579,
   3.108694,
   4.082184,
   3.6965,
   4.320219,
   4.202887,
   5.537565,
   5.353932,
   3.265579,
   3.415266,
   3.957801,
   1.914339,
   3.558662,
   3.415266,
   3.415266,
   2.943461,
   3.108694,
   3.558662,
   3.415266,
   3.6965,
   3.6965,
   2.943461,
   4.202887,
   4.082184};
   Double_t h_ds_1000_fehx3004[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_fehy3004[30] = {
   4.559819,
   3.770281,
   5.083066,
   5.203719,
   5.083066,
   4.26695,
   4.416521,
   4.26695,
   5.203719,
   4.830381,
   5.435196,
   5.321007,
   6.627601,
   6.44702,
   4.416521,
   4.559819,
   5.083066,
   3.162753,
   4.697573,
   4.559819,
   4.559819,
   4.110204,
   4.26695,
   4.697573,
   4.559819,
   4.830381,
   4.830381,
   4.110204,
   5.321007,
   5.203719};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_fx3004,h_ds_1000_fy3004,h_ds_1000_felx3004,h_ds_1000_fehx3004,h_ds_1000_fely3004,h_ds_1000_fehy3004);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_P3pi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003004 = new TH1F("Graph_h_ds_10003004","Histogram of ds_1000_plot__m_P3pi",100,6.12,6.48);
   Graph_h_ds_10003004->SetMinimum(1.877095);
   Graph_h_ds_10003004->SetMaximum(41.1818);
   Graph_h_ds_10003004->SetDirectory(0);
   Graph_h_ds_10003004->SetStats(0);
   Graph_h_ds_10003004->SetMarkerStyle(20);
   Graph_h_ds_10003004->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003004->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003004->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003004->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003004->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003004->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003004->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003004->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003004->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003004);
   
   grae->Draw("zp");
   
   TH1D *frame_113782e0__8 = new TH1D("frame_113782e0__8","A RooPlot of \"m1234cPVM*1\"",30,6.15,6.45);
   frame_113782e0__8->SetBinContent(1,39.50898);
   frame_113782e0__8->SetMinimum(0);
   frame_113782e0__8->SetMaximum(60);
   frame_113782e0__8->SetEntries(1);
   frame_113782e0__8->SetDirectory(0);
   frame_113782e0__8->SetStats(0);
   frame_113782e0__8->SetMarkerStyle(20);
   frame_113782e0__8->GetXaxis()->SetNdivisions(-503);
   frame_113782e0__8->GetXaxis()->SetLabelFont(132);
   frame_113782e0__8->GetXaxis()->SetLabelOffset(0.025);
   frame_113782e0__8->GetXaxis()->SetLabelSize(0.06);
   frame_113782e0__8->GetXaxis()->SetTitleSize(-1);
   frame_113782e0__8->GetXaxis()->SetTitleOffset(1);
   frame_113782e0__8->GetXaxis()->SetTitleFont(132);
   frame_113782e0__8->GetYaxis()->SetNdivisions(-403);
   frame_113782e0__8->GetYaxis()->SetLabelFont(132);
   frame_113782e0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_113782e0__8->GetYaxis()->SetLabelSize(0.06);
   frame_113782e0__8->GetYaxis()->SetTitleSize(0.05);
   frame_113782e0__8->GetYaxis()->SetTitleFont(132);
   frame_113782e0__8->GetZaxis()->SetLabelFont(132);
   frame_113782e0__8->GetZaxis()->SetLabelSize(0.05);
   frame_113782e0__8->GetZaxis()->SetTitleSize(0.05);
   frame_113782e0__8->GetZaxis()->SetTitleOffset(1);
   frame_113782e0__8->GetZaxis()->SetTitleFont(132);
   frame_113782e0__8->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1c.C <==
void fit_jkkpi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Sep 15 17:34:02 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",138,161,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-87.80488,6.468072,643.9024);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_11347370__9 = new TH1D("frame_11347370__9","A RooPlot of \"m1234cPVM*1\"",50,6.15,6.45);
   frame_11347370__9->SetBinContent(1,415.692);
   frame_11347370__9->SetMinimum(0);
   frame_11347370__9->SetMaximum(600);
   frame_11347370__9->SetEntries(1);
   frame_11347370__9->SetDirectory(0);
   frame_11347370__9->SetStats(0);
   frame_11347370__9->SetMarkerStyle(20);
   frame_11347370__9->GetXaxis()->SetNdivisions(-503);
   frame_11347370__9->GetXaxis()->SetLabelFont(132);
   frame_11347370__9->GetXaxis()->SetLabelOffset(0.025);
   frame_11347370__9->GetXaxis()->SetLabelSize(0.06);
   frame_11347370__9->GetXaxis()->SetTitleSize(-1);
   frame_11347370__9->GetXaxis()->SetTitleOffset(1);
   frame_11347370__9->GetXaxis()->SetTitleFont(132);
   frame_11347370__9->GetYaxis()->SetNdivisions(-403);
   frame_11347370__9->GetYaxis()->SetLabelFont(132);
   frame_11347370__9->GetYaxis()->SetLabelOffset(0.01);
   frame_11347370__9->GetYaxis()->SetLabelSize(0.06);
   frame_11347370__9->GetYaxis()->SetTitleSize(0.05);
   frame_11347370__9->GetYaxis()->SetTitleFont(132);
   frame_11347370__9->GetZaxis()->SetLabelFont(132);
   frame_11347370__9->GetZaxis()->SetLabelSize(0.05);
   frame_11347370__9->GetZaxis()->SetTitleSize(0.05);
   frame_11347370__9->GetZaxis()->SetTitleOffset(1);
   frame_11347370__9->GetZaxis()->SetTitleFont(132);
   frame_11347370__9->Draw("FUNC");
   
   Double_t fit1d_mUfGXO_Norm[m_JKKpi]_Comp[pol_uJlPvE]_fx17[56] = {
   6.143994,
   6.144,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.222,
   6.228,
   6.234,
   6.24,
   6.246,
   6.252,
   6.258,
   6.264,
   6.27,
   6.276,
   6.282,
   6.288,
   6.294,
   6.3,
   6.306,
   6.312,
   6.318,
   6.324,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.456,
   6.456006};
   Double_t fit1d_mUfGXO_Norm[m_JKKpi]_Comp[pol_uJlPvE]_fy17[56] = {
   0,
   211.8123,
   211.8123,
   211.2631,
   210.7138,
   210.1645,
   209.6152,
   209.0659,
   208.5166,
   207.9673,
   207.418,
   206.8687,
   206.3195,
   205.7702,
   205.2209,
   204.6716,
   204.1223,
   203.573,
   203.0237,
   202.4744,
   201.9252,
   201.3759,
   200.8266,
   200.2773,
   199.728,
   199.1787,
   198.6294,
   198.0801,
   197.5309,
   196.9816,
   196.4323,
   195.883,
   195.3337,
   194.7844,
   194.2351,
   193.6858,
   193.1365,
   192.5873,
   192.038,
   191.4887,
   190.9394,
   190.3901,
   189.8408,
   189.2915,
   188.7422,
   188.193,
   187.6437,
   187.0944,
   186.5451,
   185.9958,
   185.4465,
   184.8972,
   184.3479,
   184.3479,
   184.3479,
   0};
   TGraph *graph = new TGraph(56,fit1d_mUfGXO_Norm[m_JKKpi]_Comp[pol_uJlPvE]_fx17,fit1d_mUfGXO_Norm[m_JKKpi]_Comp[pol_uJlPvE]_fy17);
   graph->SetName("fit1d_mUfGXO_Norm[m_JKKpi]_Comp[pol_uJlPvE]");
   graph->SetTitle("Projection of Fit1D FitS_JKKpi_JKKpi");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17 = new TH1F("Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17","Projection of Fit1D FitS_JKKpi_JKKpi",100,6.112793,6.487207);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->SetMinimum(0);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->SetMaximum(232.9936);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->SetDirectory(0);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->SetStats(0);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->SetMarkerStyle(20);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBpol_uJlPvEcB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_mUfGXO_Norm[m_JKKpi]_Comp[pol_uJlPvE]17);
   
   graph->Draw("l");
   
   Double_t fit1d_mUfGXO_Norm[m_JKKpi]_Comp[cb2_GRVsne]_fx18[236] = {
   6.15,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.222,
   6.225,
   6.228,
   6.231,
   6.234,
   6.2355,
   6.237,
   6.2385,
   6.24,
   6.2415,
   6.243,
   6.2445,
   6.24525,
   6.246,
   6.24675,
   6.2475,
   6.24825,
   6.249,
   6.24975,
   6.2505,
   6.250875,
   6.25125,
   6.251625,
   6.252,
   6.252375,
   6.25275,
   6.253125,
   6.2535,
   6.253875,
   6.25425,
   6.254625,
   6.255,
   6.255188,
   6.255375,
   6.255563,
   6.25575,
   6.255938,
   6.256125,
   6.256313,
   6.2565,
   6.256875,
   6.25725,
   6.257625,
   6.258,
   6.258375,
   6.25875,
   6.259125,
   6.2595,
   6.259875,
   6.26025,
   6.260625,
   6.261,
   6.261375,
   6.26175,
   6.262125,
   6.2625,
   6.262875,
   6.26325,
   6.263625,
   6.264,
   6.26475,
   6.2655,
   6.265875,
   6.26625,
   6.266625,
   6.267,
   6.267375,
   6.26775,
   6.268125,
   6.268313,
   6.2685,
   6.268688,
   6.268875,
   6.269063,
   6.26925,
   6.269438,
   6.269625,
   6.269813,
   6.27,
   6.270188,
   6.270375,
   6.270563,
   6.27075,
   6.270938,
   6.271125,
   6.271313,
   6.2715,
   6.271688,
   6.271875,
   6.272063,
   6.27225,
   6.272438,
   6.272625,
   6.272813,
   6.273,
   6.273188,
   6.273375,
   6.273563,
   6.27375,
   6.273938,
   6.274125,
   6.274313,
   6.2745,
   6.274688,
   6.274875,
   6.275063,
   6.27525,
   6.275438,
   6.275625,
   6.275813,
   6.276,
   6.276188,
   6.276375,
   6.276562,
   6.27675,
   6.276937,
   6.277125,
   6.277312,
   6.2775,
   6.277687,
   6.277875,
   6.278062,
   6.27825,
   6.278437,
   6.278625,
   6.278812,
   6.279,
   6.279187,
   6.279375,
   6.279562,
   6.27975,
   6.279937,
   6.280125,
   6.2805,
   6.280875,
   6.28125,
   6.281625,
   6.282,
   6.282375,
   6.28275,
   6.2835,
   6.28425,
   6.284625,
   6.285,
   6.285375,
   6.28575,
   6.286125,
   6.2865,
   6.286875,
   6.28725,
   6.287625,
   6.288,
   6.288375,
   6.28875,
   6.289125,
   6.2895,
   6.289875,
   6.29025,
   6.290625,
   6.291,
   6.291375,
   6.29175,
   6.292125,
   6.2925,
   6.292688,
   6.292875,
   6.293063,
   6.29325,
   6.293438,
   6.293625,
   6.294,
   6.294375,
   6.29475,
   6.295125,
   6.2955,
   6.295875,
   6.29625,
   6.296625,
   6.297,
   6.297375,
   6.29775,
   6.298125,
   6.2985,
   6.29925,
   6.3,
   6.30075,
   6.3015,
   6.30225,
   6.303,
   6.30375,
   6.3045,
   6.306,
   6.3075,
   6.309,
   6.3105,
   6.312,
   6.315,
   6.318,
   6.321,
   6.324,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_mUfGXO_Norm[m_JKKpi]_Comp[cb2_GRVsne]_fy18[236] = {
   0.2490963,
   0,
   0.2740434,
   0.3031253,
   0.3373327,
   0.3779769,
   0.4268238,
   0.4862999,
   0.5598162,
   0.6522952,
   0.771064,
   0.9274342,
   1.139656,
   1.438814,
   1.637087,
   1.881604,
   2.188366,
   2.581078,
   2.820334,
   3.096132,
   3.4165,
   3.791837,
   4.235806,
   4.766672,
   5.409304,
   5.782847,
   6.198308,
   6.662352,
   7.183043,
   7.770215,
   8.435964,
   9.195312,
   10.0671,
   10.55239,
   11.07524,
   11.63972,
   12.25046,
   12.91278,
   13.63279,
   14.41753,
   15.27519,
   16.2153,
   17.24903,
   18.38952,
   19.65233,
   20.33528,
   21.05604,
   21.81751,
   22.62289,
   23.4757,
   24.37981,
   25.33952,
   26.35902,
   28.51152,
   30.7878,
   33.18974,
   35.71874,
   38.37562,
   41.16061,
   44.07326,
   47.11243,
   50.27626,
   53.56207,
   56.96641,
   60.48495,
   64.11252,
   67.84306,
   71.6696,
   75.5843,
   79.57841,
   83.64229,
   87.76545,
   91.93658,
   100.3734,
   108.8473,
   113.0622,
   117.2423,
   121.3719,
   125.4351,
   129.4157,
   133.2975,
   137.0642,
   138.8993,
   140.6997,
   142.4632,
   144.188,
   145.8721,
   147.5137,
   149.1107,
   150.6615,
   152.1642,
   153.6171,
   155.0184,
   156.3665,
   157.6598,
   158.8967,
   160.0758,
   161.1956,
   162.2548,
   163.252,
   164.186,
   165.0558,
   165.8601,
   166.5981,
   167.2688,
   167.8713,
   168.4049,
   168.8689,
   169.2628,
   169.5861,
   169.8383,
   170.0191,
   170.1283,
   170.1657,
   170.1314,
   170.0253,
   169.8476,
   169.5985,
   169.2784,
   168.8875,
   168.4265,
   167.8959,
   167.2964,
   166.6287,
   165.8936,
   165.0921,
   164.2252,
   163.2939,
   162.2994,
   161.243,
   160.1258,
   158.9492,
   157.7148,
   156.4239,
   155.0782,
   153.6792,
   152.2285,
   150.7279,
   149.1792,
   147.5841,
   145.9445,
   144.2622,
   142.5391,
   140.7772,
   138.9784,
   137.1447,
   133.3807,
   129.5013,
   125.5226,
   121.4611,
   117.3327,
   113.1535,
   108.9392,
   100.4656,
   92.02777,
   87.85574,
   83.7314,
   79.66612,
   75.67039,
   71.75387,
   67.92532,
   64.19262,
   60.56274,
   57.04176,
   53.63489,
   50.34646,
   47.17995,
   44.13804,
   41.22262,
   38.43485,
   35.77518,
   33.24341,
   30.83871,
   28.55972,
   26.40455,
   24.37084,
   22.45584,
   21.54754,
   20.68889,
   19.87752,
   19.11012,
   18.38367,
   17.6954,
   16.42344,
   15.27619,
   14.23835,
   13.29685,
   12.44047,
   11.65955,
   10.94574,
   10.2918,
   9.691406,
   9.139051,
   8.629894,
   8.159682,
   7.72466,
   6.947287,
   6.275431,
   5.691347,
   5.180805,
   4.732301,
   4.336457,
   3.985572,
   3.673279,
   3.144146,
   2.716097,
   2.36557,
   2.075386,
   1.832804,
   1.454312,
   1.17703,
   0.9686179,
   0.8085289,
   0.5835969,
   0.437544,
   0.3380475,
   0.2676175,
   0.2161748,
   0.1776062,
   0.1480437,
   0.1249509,
   0.1066133,
   0.09184112,
   0.07978917,
   0.0698451,
   0.06155703,
   0.05458619,
   0.04867484,
   0.04362435,
   0.03927982,
   0.03551911,
   0.03224498,
   0.02937927,
   0.02685867,
   0,
   0.02685867};
   graph = new TGraph(236,fit1d_mUfGXO_Norm[m_JKKpi]_Comp[cb2_GRVsne]_fx18,fit1d_mUfGXO_Norm[m_JKKpi]_Comp[cb2_GRVsne]_fy18);
   graph->SetName("fit1d_mUfGXO_Norm[m_JKKpi]_Comp[cb2_GRVsne]");
   graph->SetTitle("Projection of Fit1D FitS_JKKpi_JKKpi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18 = new TH1F("Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18","Projection of Fit1D FitS_JKKpi_JKKpi",236,6.12,6.48);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->SetMinimum(0);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->SetMaximum(187.1823);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->SetDirectory(0);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->SetStats(0);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->SetMarkerStyle(20);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB_CompoBcb2_GRVsnecB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_mUfGXO_Norm[m_JKKpi]_Comp[cb2_GRVsne]18);
   
   graph->Draw("fl");
   
   Double_t fit1d_mUfGXO_Norm[m_JKKpi]_fx19[233] = {
   6.143994,
   6.144,
   6.15,
   6.156,
   6.162,
   6.168,
   6.174,
   6.18,
   6.186,
   6.192,
   6.198,
   6.204,
   6.21,
   6.216,
   6.222,
   6.225,
   6.228,
   6.231,
   6.234,
   6.2355,
   6.237,
   6.2385,
   6.24,
   6.2415,
   6.243,
   6.2445,
   6.24525,
   6.246,
   6.24675,
   6.2475,
   6.24825,
   6.249,
   6.24975,
   6.2505,
   6.250875,
   6.25125,
   6.251625,
   6.252,
   6.252375,
   6.25275,
   6.253125,
   6.2535,
   6.253875,
   6.25425,
   6.254625,
   6.255,
   6.255188,
   6.255375,
   6.255563,
   6.25575,
   6.255938,
   6.256125,
   6.256313,
   6.2565,
   6.256875,
   6.25725,
   6.257625,
   6.258,
   6.258375,
   6.25875,
   6.259125,
   6.2595,
   6.259875,
   6.26025,
   6.260625,
   6.261,
   6.261375,
   6.26175,
   6.262125,
   6.2625,
   6.262875,
   6.26325,
   6.263625,
   6.264,
   6.26475,
   6.2655,
   6.26625,
   6.266625,
   6.267,
   6.267375,
   6.26775,
   6.268125,
   6.2685,
   6.268688,
   6.268875,
   6.269063,
   6.26925,
   6.269438,
   6.269625,
   6.269813,
   6.27,
   6.270188,
   6.270375,
   6.270563,
   6.27075,
   6.270938,
   6.271125,
   6.271313,
   6.2715,
   6.271688,
   6.271875,
   6.272063,
   6.27225,
   6.272438,
   6.272625,
   6.272813,
   6.273,
   6.273188,
   6.273375,
   6.273563,
   6.27375,
   6.273938,
   6.274125,
   6.274313,
   6.2745,
   6.274688,
   6.274875,
   6.275063,
   6.27525,
   6.275438,
   6.275625,
   6.275813,
   6.276,
   6.276188,
   6.276375,
   6.276562,
   6.27675,
   6.276937,
   6.277125,
   6.277312,
   6.2775,
   6.277687,
   6.277875,
   6.278062,
   6.27825,
   6.278437,
   6.278625,
   6.278812,
   6.279,
   6.279187,
   6.279375,
   6.279562,
   6.27975,
   6.280125,
   6.2805,
   6.280875,
   6.28125,
   6.281625,
   6.282,
   6.28275,
   6.2835,
   6.28425,
   6.284625,
   6.285,
   6.285375,
   6.28575,
   6.286125,
   6.2865,
   6.286875,
   6.28725,
   6.287625,
   6.288,
   6.288375,
   6.28875,
   6.289125,
   6.2895,
   6.289875,
   6.29025,
   6.290625,
   6.291,
   6.291375,
   6.29175,
   6.292125,
   6.2925,
   6.292688,
   6.292875,
   6.293063,
   6.29325,
   6.293438,
   6.293625,
   6.294,
   6.294375,
   6.29475,
   6.295125,
   6.2955,
   6.295875,
   6.29625,
   6.296625,
   6.297,
   6.297375,
   6.29775,
   6.2985,
   6.29925,
   6.3,
   6.30075,
   6.3015,
   6.30225,
   6.303,
   6.30375,
   6.3045,
   6.306,
   6.3075,
   6.309,
   6.3105,
   6.312,
   6.315,
   6.318,
   6.321,
   6.324,
   6.33,
   6.336,
   6.342,
   6.348,
   6.354,
   6.36,
   6.366,
   6.372,
   6.378,
   6.384,
   6.39,
   6.396,
   6.402,
   6.408,
   6.414,
   6.42,
   6.426,
   6.432,
   6.438,
   6.444,
   6.45,
   6.45,
   6.456,
   6.456006};
   Double_t fit1d_mUfGXO_Norm[m_JKKpi]_fy19[233] = {
   0,
   212.0614,
   212.0614,
   211.5371,
   211.0169,
   210.5018,
   209.9932,
   209.4927,
   209.0029,
   208.5271,
   208.0703,
   207.6398,
   207.2469,
   206.9098,
   206.6597,
   206.5833,
   206.5532,
   206.5853,
   206.7034,
   206.8053,
   206.9438,
   207.1268,
   207.3649,
   207.6715,
   208.065,
   208.5704,
   208.8752,
   209.222,
   209.6174,
   210.0695,
   210.588,
   211.1851,
   211.8757,
   212.6789,
   213.1298,
   213.6183,
   214.1485,
   214.7249,
   215.3529,
   216.0386,
   216.789,
   217.6123,
   218.5181,
   219.5175,
   220.6236,
   221.8521,
   222.5179,
   223.2215,
   223.9658,
   224.754,
   225.5897,
   226.4766,
   227.4192,
   228.4215,
   230.5397,
   232.7816,
   235.1492,
   237.6439,
   240.2665,
   243.0171,
   245.8954,
   248.9003,
   252.0298,
   255.2812,
   258.6513,
   262.1355,
   265.7287,
   269.4249,
   273.2171,
   277.0975,
   281.0573,
   285.0868,
   289.1757,
   293.3124,
   301.6807,
   310.0858,
   318.4122,
   322.5074,
   326.5363,
   330.4826,
   334.3301,
   338.0624,
   341.6636,
   343.41,
   345.1176,
   346.7845,
   348.4089,
   349.9888,
   351.5224,
   353.008,
   354.4437,
   355.8278,
   357.1588,
   358.4349,
   359.6546,
   360.8166,
   361.9192,
   362.9612,
   363.9412,
   364.8581,
   365.7107,
   366.4979,
   367.2187,
   367.8722,
   368.4576,
   368.974,
   369.4209,
   369.7976,
   370.1037,
   370.3387,
   370.5023,
   370.5944,
   370.6147,
   370.5632,
   370.4399,
   370.2451,
   369.9788,
   369.6415,
   369.2335,
   368.7553,
   368.2076,
   367.5909,
   366.906,
   366.1538,
   365.3351,
   364.451,
   363.5026,
   362.4909,
   361.4173,
   360.2829,
   359.0892,
   357.8376,
   356.5296,
   355.1667,
   353.7505,
   352.2826,
   350.7649,
   349.199,
   347.5867,
   345.9299,
   344.2305,
   342.4902,
   340.7112,
   337.0444,
   333.2461,
   329.3323,
   325.3193,
   321.2234,
   317.0607,
   308.5986,
   300.0563,
   291.5498,
   287.3434,
   283.1848,
   279.0852,
   275.0551,
   271.1042,
   267.2414,
   263.4743,
   259.8101,
   256.2548,
   252.8136,
   249.4908,
   246.29,
   243.2138,
   240.264,
   237.4419,
   234.7479,
   232.1818,
   229.7428,
   227.4295,
   225.24,
   223.1719,
   221.2226,
   220.2971,
   219.4213,
   218.5928,
   217.8082,
   217.0646,
   216.3592,
   215.0529,
   213.8713,
   212.7991,
   211.8233,
   210.9326,
   210.1173,
   209.3692,
   208.6809,
   208.0462,
   207.4595,
   206.916,
   205.9421,
   205.0961,
   204.3556,
   203.7028,
   203.1236,
   202.6065,
   202.142,
   201.7224,
   201.3415,
   200.675,
   200.1096,
   199.6218,
   199.1943,
   198.8144,
   198.1612,
   197.6093,
   197.1263,
   196.6915,
   195.9173,
   195.222,
   194.5732,
   193.9535,
   193.3527,
   192.7649,
   192.186,
   191.6136,
   191.046,
   190.482,
   189.9206,
   189.3614,
   188.8038,
   188.2475,
   187.6923,
   187.138,
   186.5844,
   186.0313,
   185.4788,
   184.9266,
   184.3748,
   184.3748,
   184.3748,
   0};
   graph = new TGraph(233,fit1d_mUfGXO_Norm[m_JKKpi]_fx19,fit1d_mUfGXO_Norm[m_JKKpi]_fy19);
   graph->SetName("fit1d_mUfGXO_Norm[m_JKKpi]");
   graph->SetTitle("Projection of Fit1D FitS_JKKpi_JKKpi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_mUfGXO_NormoBm_JKKpicB19 = new TH1F("Graph_fit1d_mUfGXO_NormoBm_JKKpicB19","Projection of Fit1D FitS_JKKpi_JKKpi",233,6.112793,6.487207);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->SetMinimum(0);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->SetMaximum(407.6761);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->SetDirectory(0);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->SetStats(0);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->SetMarkerStyle(20);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_mUfGXO_NormoBm_JKKpicB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_mUfGXO_Norm[m_JKKpi]19);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3005[50] = {
   6.153,
   6.159,
   6.165,
   6.171,
   6.177,
   6.183,
   6.189,
   6.195,
   6.201,
   6.207,
   6.213,
   6.219,
   6.225,
   6.231,
   6.237,
   6.243,
   6.249,
   6.255,
   6.261,
   6.267,
   6.273,
   6.279,
   6.285,
   6.291,
   6.297,
   6.303,
   6.309,
   6.315,
   6.321,
   6.327,
   6.333,
   6.339,
   6.345,
   6.351,
   6.357,
   6.363,
   6.369,
   6.375,
   6.381,
   6.387,
   6.393,
   6.399,
   6.405,
   6.411,
   6.417,
   6.423,
   6.429,
   6.435,
   6.441,
   6.447};
   Double_t h_ds_1000_fy3005[50] = {
   205,
   237,
   190,
   186,
   205,
   211,
   223,
   211,
   221,
   213,
   182,
   228,
   212,
   207,
   210,
   202,
   239,
   219,
   249,
   310,
   376,
   356,
   292,
   223,
   217,
   176,
   202,
   199,
   219,
   179,
   168,
   166,
   206,
   193,
   198,
   206,
   205,
   183,
   210,
   179,
   196,
   190,
   186,
   193,
   183,
   191,
   224,
   165,
   151,
   198};
   Double_t h_ds_1000_felx3005[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_ds_1000_fely3005[50] = {
   13.82655,
   14.90292,
   13.29311,
   13.14734,
   13.82655,
   14.03444,
   14.44155,
   14.03444,
   14.37447,
   14.10308,
   13,
   14.60794,
   14.0688,
   13.89618,
   14,
   13.72146,
   14.96771,
   14.30709,
   15.28765,
   17.11391,
   18.89716,
   18.37459,
   16.59532,
   14.44155,
   14.2394,
   12.77592,
   13.72146,
   13.61559,
   14.30709,
   12.88843,
   12.47112,
   12.3938,
   13.86141,
   13.40144,
   13.58013,
   13.86141,
   13.82655,
   13.03699,
   14,
   12.88843,
   13.50893,
   13.29311,
   13.14734,
   13.40144,
   13.03699,
   13.32932,
   14.47498,
   12.35496,
   11.79837,
   13.58013};
   Double_t h_ds_1000_fehx3005[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_ds_1000_fehy3005[50] = {
   14.82655,
   15.90292,
   14.29311,
   14.14734,
   14.82655,
   15.03444,
   15.44155,
   15.03444,
   15.37447,
   15.10308,
   14,
   15.60794,
   15.0688,
   14.89618,
   15,
   14.72146,
   15.96771,
   15.30709,
   16.28765,
   18.11391,
   19.89716,
   19.37459,
   17.59532,
   15.44155,
   15.2394,
   13.77592,
   14.72146,
   14.61559,
   15.30709,
   13.88843,
   13.47112,
   13.3938,
   14.86141,
   14.40144,
   14.58013,
   14.86141,
   14.82655,
   14.03699,
   15,
   13.88843,
   14.50893,
   14.29311,
   14.14734,
   14.40144,
   14.03699,
   14.32932,
   15.47498,
   13.35496,
   12.79837,
   14.58013};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3005,h_ds_1000_fy3005,h_ds_1000_felx3005,h_ds_1000_fehx3005,h_ds_1000_fely3005,h_ds_1000_fehy3005);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_JKKpi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003005 = new TH1F("Graph_h_ds_10003005","Histogram of ds_1000_plot__m_JKKpi",100,6.12,6.48);
   Graph_h_ds_10003005->SetMinimum(113.5321);
   Graph_h_ds_10003005->SetMaximum(421.5667);
   Graph_h_ds_10003005->SetDirectory(0);
   Graph_h_ds_10003005->SetStats(0);
   Graph_h_ds_10003005->SetMarkerStyle(20);
   Graph_h_ds_10003005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003005->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003005->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003005->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003005);
   
   grae->Draw("zp");
   
   TH1D *frame_11347370__10 = new TH1D("frame_11347370__10","A RooPlot of \"m1234cPVM*1\"",50,6.15,6.45);
   frame_11347370__10->SetBinContent(1,415.692);
   frame_11347370__10->SetMinimum(0);
   frame_11347370__10->SetMaximum(600);
   frame_11347370__10->SetEntries(1);
   frame_11347370__10->SetDirectory(0);
   frame_11347370__10->SetStats(0);
   frame_11347370__10->SetMarkerStyle(20);
   frame_11347370__10->GetXaxis()->SetNdivisions(-503);
   frame_11347370__10->GetXaxis()->SetLabelFont(132);
   frame_11347370__10->GetXaxis()->SetLabelOffset(0.025);
   frame_11347370__10->GetXaxis()->SetLabelSize(0.06);
   frame_11347370__10->GetXaxis()->SetTitleSize(-1);
   frame_11347370__10->GetXaxis()->SetTitleOffset(1);
   frame_11347370__10->GetXaxis()->SetTitleFont(132);
   frame_11347370__10->GetYaxis()->SetNdivisions(-403);
   frame_11347370__10->GetYaxis()->SetLabelFont(132);
   frame_11347370__10->GetYaxis()->SetLabelOffset(0.01);
   frame_11347370__10->GetYaxis()->SetLabelSize(0.06);
   frame_11347370__10->GetYaxis()->SetTitleSize(0.05);
   frame_11347370__10->GetYaxis()->SetTitleFont(132);
   frame_11347370__10->GetZaxis()->SetLabelFont(132);
   frame_11347370__10->GetZaxis()->SetLabelSize(0.05);
   frame_11347370__10->GetZaxis()->SetTitleSize(0.05);
   frame_11347370__10->GetZaxis()->SetTitleOffset(1);
   frame_11347370__10->GetZaxis()->SetTitleFont(132);
   frame_11347370__10->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1d.C <==
void fit_pkkpi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Sep 15 17:34:04 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",138,161,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-4.390244,6.468072,32.19512);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_8080c80__11 = new TH1D("frame_8080c80__11","A RooPlot of \"m1234cPVM*1\"",30,6.15,6.45);
   frame_8080c80__11->SetBinContent(1,23.31391);
   frame_8080c80__11->SetMinimum(0);
   frame_8080c80__11->SetMaximum(30);
   frame_8080c80__11->SetEntries(1);
   frame_8080c80__11->SetDirectory(0);
   frame_8080c80__11->SetStats(0);
   frame_8080c80__11->SetMarkerStyle(20);
   frame_8080c80__11->GetXaxis()->SetNdivisions(-503);
   frame_8080c80__11->GetXaxis()->SetLabelFont(132);
   frame_8080c80__11->GetXaxis()->SetLabelOffset(0.025);
   frame_8080c80__11->GetXaxis()->SetLabelSize(0.06);
   frame_8080c80__11->GetXaxis()->SetTitleSize(-1);
   frame_8080c80__11->GetXaxis()->SetTitleOffset(1);
   frame_8080c80__11->GetXaxis()->SetTitleFont(132);
   frame_8080c80__11->GetYaxis()->SetNdivisions(-506);
   frame_8080c80__11->GetYaxis()->SetLabelFont(132);
   frame_8080c80__11->GetYaxis()->SetLabelOffset(0.01);
   frame_8080c80__11->GetYaxis()->SetLabelSize(0.06);
   frame_8080c80__11->GetYaxis()->SetTitleSize(0.05);
   frame_8080c80__11->GetYaxis()->SetTitleFont(132);
   frame_8080c80__11->GetZaxis()->SetLabelFont(132);
   frame_8080c80__11->GetZaxis()->SetLabelSize(0.05);
   frame_8080c80__11->GetZaxis()->SetTitleSize(0.05);
   frame_8080c80__11->GetZaxis()->SetTitleOffset(1);
   frame_8080c80__11->GetZaxis()->SetTitleFont(132);
   frame_8080c80__11->Draw("FUNC");
   
   Double_t fit1d_ApIdZN_Norm[m_PKKpi]_Comp[pol_LVGjTa]_fx20[36] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.22,
   6.23,
   6.24,
   6.25,
   6.26,
   6.27,
   6.28,
   6.29,
   6.3,
   6.31,
   6.32,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit1d_ApIdZN_Norm[m_PKKpi]_Comp[pol_LVGjTa]_fy20[36] = {
   0,
   5.623223,
   5.623223,
   5.630078,
   5.636933,
   5.643788,
   5.650642,
   5.657497,
   5.664352,
   5.671207,
   5.678062,
   5.684917,
   5.691772,
   5.698627,
   5.705482,
   5.712336,
   5.719191,
   5.726046,
   5.732901,
   5.739756,
   5.746611,
   5.753466,
   5.760321,
   5.767175,
   5.77403,
   5.780885,
   5.78774,
   5.794595,
   5.80145,
   5.808305,
   5.81516,
   5.822015,
   5.828869,
   5.828869,
   5.828869,
   0};
   TGraph *graph = new TGraph(36,fit1d_ApIdZN_Norm[m_PKKpi]_Comp[pol_LVGjTa]_fx20,fit1d_ApIdZN_Norm[m_PKKpi]_Comp[pol_LVGjTa]_fy20);
   graph->SetName("fit1d_ApIdZN_Norm[m_PKKpi]_Comp[pol_LVGjTa]");
   graph->SetTitle("Projection of Fit1D FitS_PKKpi_PKKpi");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20 = new TH1F("Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20","Projection of Fit1D FitS_PKKpi_PKKpi",100,6.107988,6.492012);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->SetMinimum(0);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->SetMaximum(6.411756);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->SetDirectory(0);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->SetStats(0);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->SetMarkerStyle(20);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBpol_LVGjTacB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_ApIdZN_Norm[m_PKKpi]_Comp[pol_LVGjTa]20);
   
   graph->Draw("l");
   
   Double_t fit1d_ApIdZN_Norm[m_PKKpi]_Comp[cb2_GLHxRJ]_fx21[259] = {
   6.15,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.215,
   6.22,
   6.225,
   6.23,
   6.2325,
   6.235,
   6.2375,
   6.24,
   6.2425,
   6.24375,
   6.245,
   6.24625,
   6.2475,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251875,
   6.2525,
   6.253125,
   6.25375,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256563,
   6.256875,
   6.257188,
   6.2575,
   6.257812,
   6.258125,
   6.258281,
   6.258438,
   6.258594,
   6.25875,
   6.258906,
   6.259063,
   6.259219,
   6.259375,
   6.259531,
   6.259688,
   6.259844,
   6.26,
   6.260156,
   6.260313,
   6.260469,
   6.260625,
   6.260781,
   6.260938,
   6.261094,
   6.26125,
   6.261406,
   6.261563,
   6.261719,
   6.261875,
   6.262031,
   6.262188,
   6.262344,
   6.2625,
   6.262656,
   6.262813,
   6.262969,
   6.263125,
   6.263281,
   6.263438,
   6.26375,
   6.264063,
   6.264375,
   6.264688,
   6.265,
   6.265313,
   6.265625,
   6.265937,
   6.26625,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.268906,
   6.269063,
   6.269219,
   6.269375,
   6.269531,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.277969,
   6.278125,
   6.278281,
   6.278438,
   6.278594,
   6.27875,
   6.278906,
   6.279063,
   6.279219,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.28125,
   6.281875,
   6.282188,
   6.2825,
   6.282813,
   6.283125,
   6.283437,
   6.28375,
   6.284063,
   6.284375,
   6.284688,
   6.284844,
   6.285,
   6.285156,
   6.285312,
   6.285469,
   6.285625,
   6.285781,
   6.285937,
   6.286094,
   6.28625,
   6.286406,
   6.286563,
   6.286719,
   6.286875,
   6.287031,
   6.287187,
   6.287344,
   6.2875,
   6.287656,
   6.287812,
   6.287969,
   6.288125,
   6.288281,
   6.288438,
   6.288594,
   6.28875,
   6.288906,
   6.289062,
   6.289219,
   6.289375,
   6.289531,
   6.289687,
   6.289844,
   6.29,
   6.290156,
   6.290313,
   6.290469,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.295,
   6.295625,
   6.29625,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.299375,
   6.3,
   6.30125,
   6.3025,
   6.30375,
   6.305,
   6.30625,
   6.3075,
   6.31,
   6.3125,
   6.315,
   6.32,
   6.325,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_ApIdZN_Norm[m_PKKpi]_Comp[cb2_GLHxRJ]_fy21[259] = {
   0.01220542,
   0,
   0.01412212,
   0.01657851,
   0.0198099,
   0.02420038,
   0.03041534,
   0.03969895,
   0.04620315,
   0.05462697,
   0.06585269,
   0.08135506,
   0.09146031,
   0.1037671,
   0.1189987,
   0.1382115,
   0.1630032,
   0.1782256,
   0.1958912,
   0.2165777,
   0.2410489,
   0.2703341,
   0.2872044,
   0.3058483,
   0.3265343,
   0.3495852,
   0.3753916,
   0.4044309,
   0.4372912,
   0.4747041,
   0.5175904,
   0.5414405,
   0.5671227,
   0.5948374,
   0.6248141,
   0.6573162,
   0.6926476,
   0.7311604,
   0.773265,
   0.8194414,
   0.870255,
   0.9263754,
   0.9886004,
   1.022294,
   1.057888,
   1.095533,
   1.135397,
   1.177664,
   1.222539,
   1.270251,
   1.321053,
   1.375229,
   1.433096,
   1.493802,
   1.556377,
   1.620841,
   1.687213,
   1.755511,
   1.825749,
   1.897941,
   1.972098,
   2.048227,
   2.126335,
   2.206425,
   2.2885,
   2.372556,
   2.45859,
   2.546594,
   2.636558,
   2.728468,
   2.822309,
   2.91806,
   3.015697,
   3.115196,
   3.216525,
   3.319652,
   3.424539,
   3.63943,
   3.860829,
   4.088309,
   4.321385,
   4.559509,
   4.802079,
   5.048431,
   5.297849,
   5.549563,
   6.562289,
   6.812311,
   7.059105,
   7.301645,
   7.538898,
   7.655215,
   7.76982,
   7.882583,
   7.993373,
   8.102063,
   8.208526,
   8.312636,
   8.414267,
   8.513298,
   8.609608,
   8.703079,
   8.793595,
   8.881044,
   8.965315,
   9.046302,
   9.123903,
   9.198016,
   9.268548,
   9.335407,
   9.398505,
   9.457761,
   9.513096,
   9.564437,
   9.611716,
   9.65487,
   9.693843,
   9.728581,
   9.759039,
   9.785174,
   9.806953,
   9.824345,
   9.837327,
   9.845882,
   9.849998,
   9.84967,
   9.844897,
   9.835687,
   9.822052,
   9.80401,
   9.781585,
   9.754809,
   9.723716,
   9.688349,
   9.648755,
   9.604987,
   9.557103,
   9.505168,
   9.449249,
   9.38942,
   9.325761,
   9.258354,
   9.187287,
   9.112652,
   9.034545,
   8.953066,
   8.868318,
   8.780409,
   8.689449,
   8.595551,
   8.498831,
   8.399408,
   8.297403,
   8.192938,
   8.086138,
   7.977129,
   7.866039,
   7.752996,
   7.63813,
   7.403448,
   7.163033,
   6.917926,
   6.669155,
   6.164654,
   5.657317,
   5.404872,
   5.154379,
   4.906629,
   4.662364,
   4.422268,
   4.186971,
   3.957043,
   3.732997,
   3.515285,
   3.408929,
   3.3043,
   3.201436,
   3.100375,
   3.00115,
   2.90379,
   2.80832,
   2.714764,
   2.62314,
   2.533465,
   2.445751,
   2.360009,
   2.276246,
   2.194464,
   2.114667,
   2.036852,
   1.961014,
   1.887149,
   1.815247,
   1.745296,
   1.677283,
   1.611194,
   1.54701,
   1.484714,
   1.424282,
   1.365694,
   1.308925,
   1.25395,
   1.200742,
   1.149608,
   1.101396,
   1.055951,
   1.013072,
   0.9725772,
   0.9342992,
   0.8980848,
   0.8637937,
   0.8312969,
   0.7712217,
   0.7170186,
   0.6679721,
   0.6234702,
   0.5829871,
   0.5460695,
   0.5123248,
   0.481412,
   0.4530336,
   0.4269295,
   0.4028713,
   0.380658,
   0.3410771,
   0.3069961,
   0.2774729,
   0.251755,
   0.2292363,
   0.2094242,
   0.1919156,
   0.1763783,
   0.1625367,
   0.1390578,
   0.1200425,
   0.1044593,
   0.09155316,
   0.08076217,
   0.07166194,
   0.05730692,
   0.0466586,
   0.03857448,
   0.02738193,
   0.02024105,
   0.01544824,
   0.009679972,
   0.006520731,
   0.004631343,
   0.003425056,
   0.002614972,
   0.002048611,
   0.001639427,
   0.001335618,
   0.001104786,
   0.000925906,
   0.0007848959,
   0.0006720662,
   0,
   0.0006720662};
   graph = new TGraph(259,fit1d_ApIdZN_Norm[m_PKKpi]_Comp[cb2_GLHxRJ]_fx21,fit1d_ApIdZN_Norm[m_PKKpi]_Comp[cb2_GLHxRJ]_fy21);
   graph->SetName("fit1d_ApIdZN_Norm[m_PKKpi]_Comp[cb2_GLHxRJ]");
   graph->SetTitle("Projection of Fit1D FitS_PKKpi_PKKpi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21 = new TH1F("Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21","Projection of Fit1D FitS_PKKpi_PKKpi",259,6.12,6.48);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->SetMinimum(0);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->SetMaximum(10.835);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->SetDirectory(0);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->SetStats(0);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->SetMarkerStyle(20);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB_CompoBcb2_GLHxRJcB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_ApIdZN_Norm[m_PKKpi]_Comp[cb2_GLHxRJ]21);
   
   graph->Draw("fl");
   
   Double_t fit1d_ApIdZN_Norm[m_PKKpi]_fx22[259] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.215,
   6.22,
   6.225,
   6.23,
   6.2325,
   6.235,
   6.2375,
   6.24,
   6.2425,
   6.24375,
   6.245,
   6.24625,
   6.2475,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251875,
   6.2525,
   6.253125,
   6.25375,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256563,
   6.256875,
   6.257188,
   6.2575,
   6.257812,
   6.258125,
   6.258281,
   6.258438,
   6.258594,
   6.25875,
   6.258906,
   6.259063,
   6.259219,
   6.259375,
   6.259531,
   6.259688,
   6.259844,
   6.26,
   6.260156,
   6.260313,
   6.260469,
   6.260625,
   6.260781,
   6.260938,
   6.261094,
   6.26125,
   6.261406,
   6.261563,
   6.261719,
   6.261875,
   6.262031,
   6.262188,
   6.262344,
   6.2625,
   6.262656,
   6.262813,
   6.262969,
   6.263125,
   6.263281,
   6.263438,
   6.26375,
   6.264063,
   6.264375,
   6.264688,
   6.265,
   6.265313,
   6.265625,
   6.265937,
   6.26625,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.268906,
   6.269063,
   6.269219,
   6.269375,
   6.269531,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.277969,
   6.278125,
   6.278281,
   6.278438,
   6.278594,
   6.27875,
   6.278906,
   6.279063,
   6.279219,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.28125,
   6.281875,
   6.282188,
   6.2825,
   6.282813,
   6.283125,
   6.283437,
   6.28375,
   6.284063,
   6.284375,
   6.284688,
   6.284844,
   6.285,
   6.285156,
   6.285312,
   6.285469,
   6.285625,
   6.285781,
   6.285937,
   6.286094,
   6.28625,
   6.286406,
   6.286563,
   6.286719,
   6.286875,
   6.287031,
   6.287187,
   6.287344,
   6.2875,
   6.287656,
   6.287812,
   6.287969,
   6.288125,
   6.288281,
   6.288438,
   6.288594,
   6.28875,
   6.288906,
   6.289062,
   6.289219,
   6.289375,
   6.289531,
   6.289687,
   6.289844,
   6.29,
   6.290156,
   6.290313,
   6.290469,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.295,
   6.295625,
   6.29625,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.3,
   6.30125,
   6.3025,
   6.30375,
   6.305,
   6.3075,
   6.31,
   6.3125,
   6.315,
   6.32,
   6.325,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit1d_ApIdZN_Norm[m_PKKpi]_fy22[259] = {
   0,
   5.635428,
   5.635428,
   5.6442,
   5.653511,
   5.663597,
   5.674843,
   5.687913,
   5.704051,
   5.713983,
   5.725834,
   5.740487,
   5.759417,
   5.771236,
   5.785257,
   5.802202,
   5.823128,
   5.849634,
   5.865713,
   5.884236,
   5.905779,
   5.931107,
   5.961249,
   5.978548,
   5.99762,
   6.018735,
   6.042214,
   6.068449,
   6.097916,
   6.131205,
   6.169046,
   6.212361,
   6.236425,
   6.262322,
   6.290251,
   6.320442,
   6.353158,
   6.388704,
   6.427431,
   6.469749,
   6.51614,
   6.567168,
   6.623502,
   6.685942,
   6.719743,
   6.755444,
   6.793196,
   6.833166,
   6.875541,
   6.920523,
   6.968342,
   7.019251,
   7.073534,
   7.131509,
   7.192322,
   7.255003,
   7.319574,
   7.386054,
   7.454459,
   7.524804,
   7.597104,
   7.671367,
   7.747603,
   7.825818,
   7.906016,
   7.988197,
   8.072361,
   8.158502,
   8.246613,
   8.336684,
   8.428702,
   8.522649,
   8.618507,
   8.716252,
   8.815858,
   8.917294,
   9.020528,
   9.125522,
   9.340627,
   9.56224,
   9.789935,
   10.02322,
   10.26156,
   10.50435,
   10.75091,
   11.00055,
   11.25247,
   12.26606,
   12.51629,
   12.7633,
   13.00606,
   13.24352,
   13.35995,
   13.47466,
   13.58753,
   13.69843,
   13.80722,
   13.91379,
   14.01801,
   14.11975,
   14.21889,
   14.3153,
   14.40888,
   14.49951,
   14.58706,
   14.67144,
   14.75253,
   14.83024,
   14.90446,
   14.9751,
   15.04207,
   15.10527,
   15.16463,
   15.22008,
   15.27152,
   15.31891,
   15.36217,
   15.40125,
   15.4361,
   15.46666,
   15.4929,
   15.51479,
   15.53229,
   15.54538,
   15.55404,
   15.55826,
   15.55804,
   15.55338,
   15.54427,
   15.53075,
   15.51281,
   15.49049,
   15.46382,
   15.43284,
   15.39758,
   15.35809,
   15.31443,
   15.26666,
   15.21483,
   15.15901,
   15.09929,
   15.03574,
   14.96844,
   14.89748,
   14.82295,
   14.74495,
   14.66358,
   14.57894,
   14.49114,
   14.40029,
   14.3065,
   14.20988,
   14.11057,
   14.00867,
   13.90431,
   13.79762,
   13.68872,
   13.57773,
   13.4648,
   13.35004,
   13.11557,
   12.87537,
   12.63048,
   12.38192,
   11.87785,
   11.37094,
   11.11871,
   10.86843,
   10.62089,
   10.37684,
   10.13696,
   9.901878,
   9.672165,
   9.448333,
   9.230835,
   9.124586,
   9.020064,
   8.917307,
   8.816354,
   8.717235,
   8.619982,
   8.524619,
   8.43117,
   8.339653,
   8.250085,
   8.162479,
   8.076844,
   7.993188,
   7.911514,
   7.831823,
   7.754115,
   7.678385,
   7.604627,
   7.532831,
   7.462988,
   7.395082,
   7.3291,
   7.265024,
   7.202834,
   7.14251,
   7.084029,
   7.027367,
   6.972499,
   6.919398,
   6.868371,
   6.820266,
   6.774928,
   6.732156,
   6.691768,
   6.653598,
   6.61749,
   6.583306,
   6.550917,
   6.491056,
   6.437067,
   6.388235,
   6.343947,
   6.303678,
   6.266975,
   6.233444,
   6.202745,
   6.174581,
   6.148691,
   6.124847,
   6.102848,
   6.063696,
   6.030043,
   6.000948,
   5.975659,
   5.953569,
   5.934185,
   5.917105,
   5.888583,
   5.865961,
   5.847802,
   5.833076,
   5.821027,
   5.802849,
   5.790208,
   5.781273,
   5.774903,
   5.767138,
   5.763424,
   5.762059,
   5.763146,
   5.766841,
   5.771807,
   5.777455,
   5.7835,
   5.789789,
   5.796234,
   5.802786,
   5.80941,
   5.816086,
   5.822799,
   5.829542,
   5.829542,
   5.829542,
   0};
   graph = new TGraph(259,fit1d_ApIdZN_Norm[m_PKKpi]_fx22,fit1d_ApIdZN_Norm[m_PKKpi]_fy22);
   graph->SetName("fit1d_ApIdZN_Norm[m_PKKpi]");
   graph->SetTitle("Projection of Fit1D FitS_PKKpi_PKKpi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_ApIdZN_NormoBm_PKKpicB22 = new TH1F("Graph_fit1d_ApIdZN_NormoBm_PKKpicB22","Projection of Fit1D FitS_PKKpi_PKKpi",259,6.107988,6.492012);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->SetMinimum(0);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->SetMaximum(17.11409);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->SetDirectory(0);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->SetStats(0);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->SetMarkerStyle(20);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_ApIdZN_NormoBm_PKKpicB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_ApIdZN_Norm[m_PKKpi]22);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3006[30] = {
   6.155,
   6.165,
   6.175,
   6.185,
   6.195,
   6.205,
   6.215,
   6.225,
   6.235,
   6.245,
   6.255,
   6.265,
   6.275,
   6.285,
   6.295,
   6.305,
   6.315,
   6.325,
   6.335,
   6.345,
   6.355,
   6.365,
   6.375,
   6.385,
   6.395,
   6.405,
   6.415,
   6.425,
   6.435,
   6.445};
   Double_t h_ds_1000_fy3006[30] = {
   5,
   9,
   3,
   6,
   8,
   8,
   2,
   6,
   9,
   6,
   4,
   10,
   17,
   7,
   4,
   4,
   3,
   3,
   6,
   4,
   8,
   12,
   9,
   5,
   3,
   4,
   11,
   3,
   5,
   7};
   Double_t h_ds_1000_felx3006[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_fely3006[30] = {
   2.159691,
   2.943461,
   1.632705,
   2.379931,
   2.768386,
   2.768386,
   1.291815,
   2.379931,
   2.943461,
   2.379931,
   1.914339,
   3.108694,
   4.082184,
   2.58147,
   1.914339,
   1.914339,
   1.632705,
   1.632705,
   2.379931,
   1.914339,
   2.768386,
   3.415266,
   2.943461,
   2.159691,
   1.632705,
   1.914339,
   3.265579,
   1.632705,
   2.159691,
   2.58147};
   Double_t h_ds_1000_fehx3006[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_fehy3006[30] = {
   3.382473,
   4.110204,
   2.918186,
   3.583642,
   3.945142,
   3.945142,
   2.63786,
   3.583642,
   4.110204,
   3.583642,
   3.162753,
   4.26695,
   5.203719,
   3.770281,
   3.162753,
   3.162753,
   2.918186,
   2.918186,
   3.583642,
   3.162753,
   3.945142,
   4.559819,
   4.110204,
   3.382473,
   2.918186,
   3.162753,
   4.416521,
   2.918186,
   3.382473,
   3.770281};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_fx3006,h_ds_1000_fy3006,h_ds_1000_felx3006,h_ds_1000_fehx3006,h_ds_1000_fely3006,h_ds_1000_fehy3006);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_PKKpi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003006 = new TH1F("Graph_h_ds_10003006","Histogram of ds_1000_plot__m_PKKpi",100,6.12,6.48);
   Graph_h_ds_10003006->SetMinimum(0.6373669);
   Graph_h_ds_10003006->SetMaximum(24.35327);
   Graph_h_ds_10003006->SetDirectory(0);
   Graph_h_ds_10003006->SetStats(0);
   Graph_h_ds_10003006->SetMarkerStyle(20);
   Graph_h_ds_10003006->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003006->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003006->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003006->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003006->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003006->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003006->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003006->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003006->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003006->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003006->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003006->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003006->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003006->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003006->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003006);
   
   grae->Draw("zp");
   
   TH1D *frame_8080c80__12 = new TH1D("frame_8080c80__12","A RooPlot of \"m1234cPVM*1\"",30,6.15,6.45);
   frame_8080c80__12->SetBinContent(1,23.31391);
   frame_8080c80__12->SetMinimum(0);
   frame_8080c80__12->SetMaximum(30);
   frame_8080c80__12->SetEntries(1);
   frame_8080c80__12->SetDirectory(0);
   frame_8080c80__12->SetStats(0);
   frame_8080c80__12->SetMarkerStyle(20);
   frame_8080c80__12->GetXaxis()->SetNdivisions(-503);
   frame_8080c80__12->GetXaxis()->SetLabelFont(132);
   frame_8080c80__12->GetXaxis()->SetLabelOffset(0.025);
   frame_8080c80__12->GetXaxis()->SetLabelSize(0.06);
   frame_8080c80__12->GetXaxis()->SetTitleSize(-1);
   frame_8080c80__12->GetXaxis()->SetTitleOffset(1);
   frame_8080c80__12->GetXaxis()->SetTitleFont(132);
   frame_8080c80__12->GetYaxis()->SetNdivisions(-506);
   frame_8080c80__12->GetYaxis()->SetLabelFont(132);
   frame_8080c80__12->GetYaxis()->SetLabelOffset(0.01);
   frame_8080c80__12->GetYaxis()->SetLabelSize(0.06);
   frame_8080c80__12->GetYaxis()->SetTitleSize(0.05);
   frame_8080c80__12->GetYaxis()->SetTitleFont(132);
   frame_8080c80__12->GetZaxis()->SetLabelFont(132);
   frame_8080c80__12->GetZaxis()->SetLabelSize(0.05);
   frame_8080c80__12->GetZaxis()->SetTitleSize(0.05);
   frame_8080c80__12->GetZaxis()->SetTitleOffset(1);
   frame_8080c80__12->GetZaxis()->SetTitleFont(132);
   frame_8080c80__12->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1e.C <==
void fit_jkpipi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Sep 15 17:34:07 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",138,161,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-29.26829,6.468072,214.6341);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_11429480__13 = new TH1D("frame_11429480__13","A RooPlot of \"m1234cPVM*1\"",30,6.15,6.45);
   frame_11429480__13->SetBinContent(1,150.1043);
   frame_11429480__13->SetMinimum(0);
   frame_11429480__13->SetMaximum(200);
   frame_11429480__13->SetEntries(1);
   frame_11429480__13->SetDirectory(0);
   frame_11429480__13->SetStats(0);
   frame_11429480__13->SetMarkerStyle(20);
   frame_11429480__13->GetXaxis()->SetNdivisions(-503);
   frame_11429480__13->GetXaxis()->SetLabelFont(132);
   frame_11429480__13->GetXaxis()->SetLabelOffset(0.025);
   frame_11429480__13->GetXaxis()->SetLabelSize(0.06);
   frame_11429480__13->GetXaxis()->SetTitleSize(-1);
   frame_11429480__13->GetXaxis()->SetTitleOffset(1);
   frame_11429480__13->GetXaxis()->SetTitleFont(132);
   frame_11429480__13->GetYaxis()->SetNdivisions(-504);
   frame_11429480__13->GetYaxis()->SetLabelFont(132);
   frame_11429480__13->GetYaxis()->SetLabelOffset(0.01);
   frame_11429480__13->GetYaxis()->SetLabelSize(0.06);
   frame_11429480__13->GetYaxis()->SetTitleSize(0.05);
   frame_11429480__13->GetYaxis()->SetTitleFont(132);
   frame_11429480__13->GetZaxis()->SetLabelFont(132);
   frame_11429480__13->GetZaxis()->SetLabelSize(0.05);
   frame_11429480__13->GetZaxis()->SetTitleSize(0.05);
   frame_11429480__13->GetZaxis()->SetTitleOffset(1);
   frame_11429480__13->GetZaxis()->SetTitleFont(132);
   frame_11429480__13->Draw("FUNC");
   
   Double_t fit1d_xjSHmA_Norm[m_JK2pi]_Comp[pol_avrdXh]_fx23[487] = {
   6.149376,
   6.149376,
   6.15,
   6.15,
   6.15125,
   6.15125,
   6.1525,
   6.1525,
   6.15375,
   6.15375,
   6.155,
   6.155,
   6.15625,
   6.15625,
   6.1575,
   6.1575,
   6.15875,
   6.15875,
   6.16,
   6.16,
   6.16125,
   6.16125,
   6.1625,
   6.1625,
   6.16375,
   6.16375,
   6.165,
   6.165,
   6.16625,
   6.16625,
   6.1675,
   6.1675,
   6.16875,
   6.16875,
   6.17,
   6.17,
   6.17125,
   6.17125,
   6.1725,
   6.1725,
   6.17375,
   6.17375,
   6.175,
   6.175,
   6.17625,
   6.17625,
   6.1775,
   6.1775,
   6.17875,
   6.17875,
   6.18,
   6.18,
   6.18125,
   6.18125,
   6.1825,
   6.1825,
   6.18375,
   6.18375,
   6.185,
   6.185,
   6.18625,
   6.18625,
   6.1875,
   6.1875,
   6.18875,
   6.18875,
   6.19,
   6.19,
   6.19125,
   6.19125,
   6.1925,
   6.1925,
   6.19375,
   6.19375,
   6.195,
   6.195,
   6.19625,
   6.19625,
   6.1975,
   6.1975,
   6.19875,
   6.19875,
   6.2,
   6.2,
   6.20125,
   6.20125,
   6.2025,
   6.2025,
   6.20375,
   6.20375,
   6.205,
   6.205,
   6.20625,
   6.20625,
   6.2075,
   6.2075,
   6.20875,
   6.20875,
   6.21,
   6.21,
   6.21125,
   6.21125,
   6.2125,
   6.2125,
   6.21375,
   6.21375,
   6.215,
   6.215,
   6.21625,
   6.21625,
   6.2175,
   6.2175,
   6.21875,
   6.21875,
   6.22,
   6.22,
   6.22125,
   6.22125,
   6.2225,
   6.2225,
   6.22375,
   6.22375,
   6.225,
   6.225,
   6.22625,
   6.22625,
   6.2275,
   6.2275,
   6.22875,
   6.22875,
   6.23,
   6.23,
   6.23125,
   6.23125,
   6.2325,
   6.2325,
   6.23375,
   6.23375,
   6.235,
   6.235,
   6.23625,
   6.23625,
   6.2375,
   6.2375,
   6.23875,
   6.23875,
   6.24,
   6.24,
   6.24125,
   6.24125,
   6.2425,
   6.2425,
   6.24375,
   6.24375,
   6.245,
   6.245,
   6.24625,
   6.24625,
   6.2475,
   6.2475,
   6.24875,
   6.24875,
   6.25,
   6.25,
   6.25125,
   6.25125,
   6.2525,
   6.2525,
   6.25375,
   6.25375,
   6.255,
   6.255,
   6.25625,
   6.25625,
   6.2575,
   6.2575,
   6.25875,
   6.25875,
   6.26,
   6.26,
   6.26125,
   6.26125,
   6.2625,
   6.2625,
   6.26375,
   6.26375,
   6.265,
   6.265,
   6.26625,
   6.26625,
   6.2675,
   6.2675,
   6.26875,
   6.26875,
   6.27,
   6.27,
   6.27125,
   6.27125,
   6.2725,
   6.2725,
   6.27375,
   6.27375,
   6.275,
   6.275,
   6.27625,
   6.27625,
   6.2775,
   6.2775,
   6.27875,
   6.27875,
   6.28,
   6.28,
   6.28125,
   6.28125,
   6.2825,
   6.2825,
   6.28375,
   6.28375,
   6.285,
   6.285,
   6.28625,
   6.28625,
   6.2875,
   6.2875,
   6.28875,
   6.28875,
   6.29,
   6.29,
   6.29125,
   6.29125,
   6.2925,
   6.2925,
   6.29375,
   6.29375,
   6.295,
   6.295,
   6.29625,
   6.29625,
   6.2975,
   6.2975,
   6.29875,
   6.29875,
   6.3,
   6.3,
   6.30125,
   6.30125,
   6.3025,
   6.3025,
   6.30375,
   6.30375,
   6.305,
   6.305,
   6.30625,
   6.30625,
   6.3075,
   6.3075,
   6.30875,
   6.30875,
   6.31,
   6.31,
   6.31125,
   6.31125,
   6.3125,
   6.3125,
   6.31375,
   6.31375,
   6.315,
   6.315,
   6.31625,
   6.31625,
   6.3175,
   6.3175,
   6.31875,
   6.31875,
   6.32,
   6.32,
   6.32125,
   6.32125,
   6.3225,
   6.3225,
   6.32375,
   6.32375,
   6.325,
   6.325,
   6.32625,
   6.32625,
   6.3275,
   6.3275,
   6.32875,
   6.32875,
   6.33,
   6.33,
   6.33125,
   6.33125,
   6.3325,
   6.3325,
   6.33375,
   6.33375,
   6.335,
   6.335,
   6.33625,
   6.33625,
   6.3375,
   6.3375,
   6.33875,
   6.33875,
   6.34,
   6.34,
   6.34125,
   6.34125,
   6.3425,
   6.3425,
   6.34375,
   6.34375,
   6.345,
   6.345,
   6.34625,
   6.34625,
   6.3475,
   6.3475,
   6.34875,
   6.34875,
   6.35,
   6.35,
   6.35125,
   6.35125,
   6.3525,
   6.3525,
   6.35375,
   6.35375,
   6.355,
   6.355,
   6.35625,
   6.35625,
   6.3575,
   6.3575,
   6.35875,
   6.35875,
   6.36,
   6.36,
   6.36125,
   6.36125,
   6.3625,
   6.3625,
   6.36375,
   6.36375,
   6.365,
   6.365,
   6.36625,
   6.36625,
   6.3675,
   6.3675,
   6.36875,
   6.36875,
   6.37,
   6.37,
   6.37125,
   6.37125,
   6.3725,
   6.3725,
   6.37375,
   6.37375,
   6.375,
   6.375,
   6.37625,
   6.37625,
   6.3775,
   6.3775,
   6.37875,
   6.37875,
   6.38,
   6.38,
   6.38125,
   6.38125,
   6.3825,
   6.3825,
   6.38375,
   6.38375,
   6.385,
   6.385,
   6.38625,
   6.38625,
   6.3875,
   6.3875,
   6.38875,
   6.38875,
   6.39,
   6.39,
   6.39125,
   6.39125,
   6.3925,
   6.3925,
   6.39375,
   6.39375,
   6.395,
   6.395,
   6.39625,
   6.39625,
   6.3975,
   6.3975,
   6.39875,
   6.39875,
   6.4,
   6.4,
   6.40125,
   6.40125,
   6.4025,
   6.4025,
   6.40375,
   6.40375,
   6.405,
   6.405,
   6.40625,
   6.40625,
   6.4075,
   6.4075,
   6.40875,
   6.40875,
   6.41,
   6.41,
   6.41125,
   6.41125,
   6.4125,
   6.4125,
   6.41375,
   6.41375,
   6.415,
   6.415,
   6.41625,
   6.41625,
   6.4175,
   6.4175,
   6.41875,
   6.41875,
   6.42,
   6.42,
   6.42125,
   6.42125,
   6.4225,
   6.4225,
   6.42375,
   6.42375,
   6.425,
   6.425,
   6.42625,
   6.42625,
   6.4275,
   6.4275,
   6.42875,
   6.42875,
   6.43,
   6.43,
   6.43125,
   6.43125,
   6.4325,
   6.4325,
   6.43375,
   6.43375,
   6.435,
   6.435,
   6.43625,
   6.43625,
   6.4375,
   6.4375,
   6.43875,
   6.43875,
   6.44,
   6.44,
   6.44125,
   6.44125,
   6.4425,
   6.4425,
   6.44375,
   6.44375,
   6.445,
   6.445,
   6.44625,
   6.44625,
   6.4475,
   6.4475,
   6.44875,
   6.44875,
   6.45,
   6.45,
   6.45,
   6.450624,
   6.450624};
   Double_t fit1d_xjSHmA_Norm[m_JK2pi]_Comp[pol_avrdXh]_fy23[487] = {
   0,
   0,
   0,
   81.5716,
   81.45419,
   81.45419,
   81.33677,
   81.33677,
   81.21936,
   81.21936,
   81.10195,
   81.10195,
   80.98454,
   80.98454,
   80.86713,
   80.86713,
   80.74971,
   80.74971,
   80.6323,
   80.6323,
   80.51489,
   80.51489,
   80.39748,
   80.39748,
   80.28006,
   80.28006,
   80.16265,
   80.16265,
   80.04524,
   80.04524,
   79.92783,
   79.92783,
   79.81042,
   79.81041,
   79.693,
   79.693,
   79.57559,
   79.57559,
   79.45818,
   79.45818,
   79.34077,
   79.34077,
   79.22335,
   79.22335,
   79.10594,
   79.10594,
   78.98853,
   78.98853,
   78.87112,
   78.87112,
   78.75371,
   78.7537,
   78.63629,
   78.63629,
   78.51888,
   78.51888,
   78.40147,
   78.40147,
   78.28406,
   78.28406,
   78.16664,
   78.16664,
   78.04923,
   78.04923,
   77.93182,
   77.93182,
   77.81441,
   77.81441,
   77.69699,
   77.69699,
   77.57958,
   77.57958,
   77.46217,
   77.46217,
   77.34476,
   77.34476,
   77.22735,
   77.22734,
   77.10993,
   77.10993,
   76.99252,
   76.99252,
   76.87511,
   76.87511,
   76.7577,
   76.7577,
   76.64028,
   76.64028,
   76.52287,
   76.52287,
   76.40546,
   76.40546,
   76.28805,
   76.28805,
   76.17064,
   76.17063,
   76.05322,
   76.05322,
   75.93581,
   75.93581,
   75.8184,
   75.8184,
   75.70099,
   75.70099,
   75.58357,
   75.58357,
   75.46616,
   75.46616,
   75.34875,
   75.34875,
   75.23134,
   75.23134,
   75.11392,
   75.11392,
   74.99651,
   74.99651,
   74.8791,
   74.8791,
   74.76169,
   74.76169,
   74.64428,
   74.64428,
   74.52686,
   74.52686,
   74.40945,
   74.40945,
   74.29204,
   74.29204,
   74.17463,
   74.17463,
   74.05721,
   74.05721,
   73.9398,
   73.9398,
   73.82239,
   73.82239,
   73.70498,
   73.70498,
   73.58757,
   73.58756,
   73.47015,
   73.47015,
   73.35274,
   73.35274,
   73.23533,
   73.23533,
   73.11792,
   73.11792,
   73.0005,
   73.0005,
   72.88309,
   72.88309,
   72.76568,
   72.76568,
   72.64827,
   72.64827,
   72.53085,
   72.53085,
   72.41344,
   72.41344,
   72.29603,
   72.29603,
   72.17862,
   72.17862,
   72.06121,
   72.06121,
   71.94379,
   71.94379,
   71.82638,
   71.82638,
   71.70897,
   71.70897,
   71.59156,
   71.59156,
   71.47414,
   71.47414,
   71.35673,
   71.35673,
   71.23932,
   71.23932,
   71.12191,
   71.12191,
   71.0045,
   71.00449,
   70.88708,
   70.88708,
   70.76967,
   70.76967,
   70.65226,
   70.65226,
   70.53485,
   70.53485,
   70.41743,
   70.41743,
   70.30002,
   70.30002,
   70.18261,
   70.18261,
   70.0652,
   70.0652,
   69.94778,
   69.94778,
   69.83037,
   69.83037,
   69.71296,
   69.71296,
   69.59555,
   69.59555,
   69.47814,
   69.47814,
   69.36072,
   69.36072,
   69.24331,
   69.24331,
   69.1259,
   69.1259,
   69.00849,
   69.00849,
   68.89107,
   68.89107,
   68.77366,
   68.77366,
   68.65625,
   68.65625,
   68.53884,
   68.53884,
   68.42143,
   68.42142,
   68.30401,
   68.30401,
   68.1866,
   68.1866,
   68.06919,
   68.06919,
   67.95178,
   67.95178,
   67.83436,
   67.83436,
   67.71695,
   67.71695,
   67.59954,
   67.59954,
   67.48213,
   67.48213,
   67.36471,
   67.36471,
   67.2473,
   67.2473,
   67.12989,
   67.12989,
   67.01248,
   67.01248,
   66.89507,
   66.89507,
   66.77765,
   66.77765,
   66.66024,
   66.66024,
   66.54283,
   66.54283,
   66.42542,
   66.42542,
   66.308,
   66.308,
   66.19059,
   66.19059,
   66.07318,
   66.07318,
   65.95577,
   65.95577,
   65.83836,
   65.83835,
   65.72094,
   65.72094,
   65.60353,
   65.60353,
   65.48612,
   65.48612,
   65.36871,
   65.36871,
   65.25129,
   65.25129,
   65.13388,
   65.13388,
   65.01647,
   65.01647,
   64.89906,
   64.89906,
   64.78165,
   64.78164,
   64.66423,
   64.66423,
   64.54682,
   64.54682,
   64.42941,
   64.42941,
   64.312,
   64.312,
   64.19458,
   64.19458,
   64.07717,
   64.07717,
   63.95976,
   63.95976,
   63.84235,
   63.84235,
   63.72493,
   63.72493,
   63.60752,
   63.60752,
   63.49011,
   63.49011,
   63.3727,
   63.3727,
   63.25529,
   63.25529,
   63.13787,
   63.13787,
   63.02046,
   63.02046,
   62.90305,
   62.90305,
   62.78564,
   62.78564,
   62.66822,
   62.66822,
   62.55081,
   62.55081,
   62.4334,
   62.4334,
   62.31599,
   62.31599,
   62.19858,
   62.19857,
   62.08116,
   62.08116,
   61.96375,
   61.96375,
   61.84634,
   61.84634,
   61.72893,
   61.72893,
   61.61151,
   61.61151,
   61.4941,
   61.4941,
   61.37669,
   61.37669,
   61.25928,
   61.25928,
   61.14186,
   61.14186,
   61.02445,
   61.02445,
   60.90704,
   60.90704,
   60.78963,
   60.78963,
   60.67222,
   60.67222,
   60.5548,
   60.5548,
   60.43739,
   60.43739,
   60.31998,
   60.31998,
   60.20257,
   60.20257,
   60.08515,
   60.08515,
   59.96774,
   59.96774,
   59.85033,
   59.85033,
   59.73292,
   59.73292,
   59.61551,
   59.6155,
   59.49809,
   59.49809,
   59.38068,
   59.38068,
   59.26327,
   59.26327,
   59.14586,
   59.14586,
   59.02844,
   59.02844,
   58.91103,
   58.91103,
   58.79362,
   58.79362,
   58.67621,
   58.67621,
   58.55879,
   58.55879,
   58.44138,
   58.44138,
   58.32397,
   58.32397,
   58.20656,
   58.20656,
   58.08915,
   58.08915,
   57.97173,
   57.97173,
   57.85432,
   57.85432,
   57.73691,
   57.73691,
   57.6195,
   57.6195,
   57.50208,
   57.50208,
   57.38467,
   57.38467,
   57.26726,
   57.26726,
   57.14985,
   57.14985,
   57.03244,
   57.03243,
   56.91502,
   56.91502,
   56.79761,
   56.79761,
   56.6802,
   56.6802,
   56.56279,
   56.56279,
   56.44537,
   56.44537,
   56.32796,
   56.32796,
   56.21055,
   56.21055,
   56.09314,
   56.09314,
   55.97572,
   55.97572,
   55.85831,
   55.85831,
   55.7409,
   55.7409,
   55.62349,
   55.62349,
   55.50608,
   55.50608,
   55.38866,
   55.38866,
   55.27125,
   55.27125,
   55.15384,
   55.15384,
   55.03643,
   55.03643,
   54.91901,
   54.91901,
   54.8016,
   54.8016,
   54.68419,
   54.68419,
   54.56678,
   54.56678,
   54.44937,
   54.44936,
   54.33195,
   54.33195,
   54.21454,
   54.21454,
   54.09713,
   54.09713,
   53.97972,
   53.97972,
   53.8623,
   53.8623,
   53.74489,
   53.74489,
   53.62748,
   53.62748,
   53.51007,
   53.51007,
   53.39266,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(487,fit1d_xjSHmA_Norm[m_JK2pi]_Comp[pol_avrdXh]_fx23,fit1d_xjSHmA_Norm[m_JK2pi]_Comp[pol_avrdXh]_fy23);
   graph->SetName("fit1d_xjSHmA_Norm[m_JK2pi]_Comp[pol_avrdXh]");
   graph->SetTitle("Projection of Fit1D FitS_JK2pi_JK2pi");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23 = new TH1F("Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23","Projection of Fit1D FitS_JK2pi_JK2pi",487,6.119251,6.480749);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->SetMinimum(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->SetMaximum(89.72876);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->SetDirectory(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->SetStats(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->SetMarkerStyle(20);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBpol_avrdXhcB23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_xjSHmA_Norm[m_JK2pi]_Comp[pol_avrdXh]23);
   
   graph->Draw("l");
   
   Double_t fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1]_fx24[484] = {
   6.15,
   6.15,
   6.15,
   6.15125,
   6.15125,
   6.1525,
   6.1525,
   6.15375,
   6.15375,
   6.155,
   6.155,
   6.15625,
   6.15625,
   6.1575,
   6.1575,
   6.15875,
   6.15875,
   6.16,
   6.16,
   6.16125,
   6.16125,
   6.1625,
   6.1625,
   6.16375,
   6.16375,
   6.165,
   6.165,
   6.16625,
   6.16625,
   6.1675,
   6.1675,
   6.16875,
   6.16875,
   6.17,
   6.17,
   6.17125,
   6.17125,
   6.1725,
   6.1725,
   6.17375,
   6.17375,
   6.175,
   6.175,
   6.17625,
   6.17625,
   6.1775,
   6.1775,
   6.17875,
   6.17875,
   6.18,
   6.18,
   6.18125,
   6.18125,
   6.1825,
   6.1825,
   6.18375,
   6.18375,
   6.185,
   6.185,
   6.18625,
   6.18625,
   6.1875,
   6.1875,
   6.18875,
   6.18875,
   6.19,
   6.19,
   6.19125,
   6.19125,
   6.1925,
   6.1925,
   6.19375,
   6.19375,
   6.195,
   6.195,
   6.19625,
   6.19625,
   6.1975,
   6.1975,
   6.19875,
   6.19875,
   6.2,
   6.2,
   6.20125,
   6.20125,
   6.2025,
   6.2025,
   6.20375,
   6.20375,
   6.205,
   6.205,
   6.20625,
   6.20625,
   6.2075,
   6.2075,
   6.20875,
   6.20875,
   6.21,
   6.21,
   6.21125,
   6.21125,
   6.2125,
   6.2125,
   6.21375,
   6.21375,
   6.215,
   6.215,
   6.21625,
   6.21625,
   6.2175,
   6.2175,
   6.21875,
   6.21875,
   6.22,
   6.22,
   6.22125,
   6.22125,
   6.2225,
   6.2225,
   6.22375,
   6.22375,
   6.225,
   6.225,
   6.22625,
   6.22625,
   6.2275,
   6.2275,
   6.22875,
   6.22875,
   6.23,
   6.23,
   6.23125,
   6.23125,
   6.2325,
   6.2325,
   6.23375,
   6.23375,
   6.235,
   6.235,
   6.23625,
   6.23625,
   6.2375,
   6.2375,
   6.23875,
   6.23875,
   6.24,
   6.24,
   6.24125,
   6.24125,
   6.2425,
   6.2425,
   6.24375,
   6.24375,
   6.245,
   6.245,
   6.24625,
   6.24625,
   6.2475,
   6.2475,
   6.24875,
   6.24875,
   6.25,
   6.25,
   6.25125,
   6.25125,
   6.2525,
   6.2525,
   6.25375,
   6.25375,
   6.255,
   6.255,
   6.25625,
   6.25625,
   6.2575,
   6.2575,
   6.25875,
   6.25875,
   6.26,
   6.26,
   6.26125,
   6.26125,
   6.2625,
   6.2625,
   6.26375,
   6.26375,
   6.265,
   6.265,
   6.26625,
   6.26625,
   6.2675,
   6.2675,
   6.26875,
   6.26875,
   6.27,
   6.27,
   6.27125,
   6.27125,
   6.2725,
   6.2725,
   6.27375,
   6.27375,
   6.275,
   6.275,
   6.27625,
   6.27625,
   6.2775,
   6.2775,
   6.27875,
   6.27875,
   6.28,
   6.28,
   6.28125,
   6.28125,
   6.2825,
   6.2825,
   6.28375,
   6.28375,
   6.285,
   6.285,
   6.28625,
   6.28625,
   6.2875,
   6.2875,
   6.28875,
   6.28875,
   6.29,
   6.29,
   6.29125,
   6.29125,
   6.2925,
   6.2925,
   6.29375,
   6.29375,
   6.295,
   6.295,
   6.29625,
   6.29625,
   6.2975,
   6.2975,
   6.29875,
   6.29875,
   6.3,
   6.3,
   6.30125,
   6.30125,
   6.3025,
   6.3025,
   6.30375,
   6.30375,
   6.305,
   6.305,
   6.30625,
   6.30625,
   6.3075,
   6.3075,
   6.30875,
   6.30875,
   6.31,
   6.31,
   6.31125,
   6.31125,
   6.3125,
   6.3125,
   6.31375,
   6.31375,
   6.315,
   6.315,
   6.31625,
   6.31625,
   6.3175,
   6.3175,
   6.31875,
   6.31875,
   6.32,
   6.32,
   6.32125,
   6.32125,
   6.3225,
   6.3225,
   6.32375,
   6.32375,
   6.325,
   6.325,
   6.32625,
   6.32625,
   6.3275,
   6.3275,
   6.32875,
   6.32875,
   6.33,
   6.33,
   6.33125,
   6.33125,
   6.3325,
   6.3325,
   6.33375,
   6.33375,
   6.335,
   6.335,
   6.33625,
   6.33625,
   6.3375,
   6.3375,
   6.33875,
   6.33875,
   6.34,
   6.34,
   6.34125,
   6.34125,
   6.3425,
   6.3425,
   6.34375,
   6.34375,
   6.345,
   6.345,
   6.34625,
   6.34625,
   6.3475,
   6.3475,
   6.34875,
   6.34875,
   6.35,
   6.35,
   6.35125,
   6.35125,
   6.3525,
   6.3525,
   6.35375,
   6.35375,
   6.355,
   6.355,
   6.35625,
   6.35625,
   6.3575,
   6.3575,
   6.35875,
   6.35875,
   6.36,
   6.36,
   6.36125,
   6.36125,
   6.3625,
   6.3625,
   6.36375,
   6.36375,
   6.365,
   6.365,
   6.36625,
   6.36625,
   6.3675,
   6.3675,
   6.36875,
   6.36875,
   6.37,
   6.37,
   6.37125,
   6.37125,
   6.3725,
   6.3725,
   6.37375,
   6.37375,
   6.375,
   6.375,
   6.37625,
   6.37625,
   6.3775,
   6.3775,
   6.37875,
   6.37875,
   6.38,
   6.38,
   6.38125,
   6.38125,
   6.3825,
   6.3825,
   6.38375,
   6.38375,
   6.385,
   6.385,
   6.38625,
   6.38625,
   6.3875,
   6.3875,
   6.38875,
   6.38875,
   6.39,
   6.39,
   6.39125,
   6.39125,
   6.3925,
   6.3925,
   6.39375,
   6.39375,
   6.395,
   6.395,
   6.39625,
   6.39625,
   6.3975,
   6.3975,
   6.39875,
   6.39875,
   6.4,
   6.4,
   6.40125,
   6.40125,
   6.4025,
   6.4025,
   6.40375,
   6.40375,
   6.405,
   6.405,
   6.40625,
   6.40625,
   6.4075,
   6.4075,
   6.40875,
   6.40875,
   6.41,
   6.41,
   6.41125,
   6.41125,
   6.4125,
   6.4125,
   6.41375,
   6.41375,
   6.415,
   6.415,
   6.41625,
   6.41625,
   6.4175,
   6.4175,
   6.41875,
   6.41875,
   6.42,
   6.42,
   6.42125,
   6.42125,
   6.4225,
   6.4225,
   6.42375,
   6.42375,
   6.425,
   6.425,
   6.42625,
   6.42625,
   6.4275,
   6.4275,
   6.42875,
   6.42875,
   6.43,
   6.43,
   6.43125,
   6.43125,
   6.4325,
   6.4325,
   6.43375,
   6.43375,
   6.435,
   6.435,
   6.43625,
   6.43625,
   6.4375,
   6.4375,
   6.43875,
   6.43875,
   6.44,
   6.44,
   6.44125,
   6.44125,
   6.4425,
   6.4425,
   6.44375,
   6.44375,
   6.445,
   6.445,
   6.44625,
   6.44625,
   6.4475,
   6.4475,
   6.44875,
   6.44875,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1]_fy24[484] = {
   0.8907747,
   0,
   0.8907747,
   0.8907747,
   0.8880392,
   0.8880392,
   0.9079947,
   0.9079947,
   0.9562168,
   0.9562168,
   0.9419801,
   0.9419801,
   0.9734424,
   0.9734424,
   0.9433912,
   0.9433912,
   1.008214,
   1.008214,
   0.9357014,
   0.9357014,
   1.073114,
   1.073114,
   1.007272,
   1.007272,
   0.9679996,
   0.9679996,
   1.05062,
   1.05062,
   1.043201,
   1.043201,
   1.081561,
   1.081561,
   1.00795,
   1.00795,
   1.098741,
   1.098741,
   1.050767,
   1.050767,
   1.087888,
   1.087888,
   1.140644,
   1.140644,
   1.010663,
   1.010663,
   1.031694,
   1.031694,
   1.085705,
   1.085705,
   1.21274,
   1.21274,
   1.147869,
   1.147869,
   1.188802,
   1.188802,
   1.243276,
   1.243276,
   1.187532,
   1.187532,
   1.122311,
   1.122311,
   1.224307,
   1.224307,
   1.196838,
   1.196838,
   1.176545,
   1.176545,
   1.058368,
   1.058368,
   1.171034,
   1.171034,
   1.233829,
   1.233829,
   1.244706,
   1.244706,
   1.091731,
   1.091731,
   1.188367,
   1.188367,
   1.183628,
   1.183628,
   1.147643,
   1.147643,
   1.096875,
   1.096875,
   1.212561,
   1.212561,
   1.105864,
   1.105864,
   1.139829,
   1.139829,
   1.166082,
   1.166082,
   1.111526,
   1.111526,
   1.130641,
   1.130641,
   1.085779,
   1.085779,
   1.033573,
   1.033573,
   1.093873,
   1.093873,
   1.048461,
   1.048461,
   0.9859202,
   0.9859202,
   1.080557,
   1.080557,
   0.9869093,
   0.9869093,
   0.9489288,
   0.9489288,
   0.950093,
   0.950093,
   0.8624541,
   0.8624541,
   0.8526121,
   0.8526121,
   0.8279748,
   0.8279748,
   0.8683728,
   0.8683728,
   0.8041226,
   0.8041226,
   0.7025076,
   0.7025076,
   0.6516582,
   0.6516582,
   0.6311778,
   0.6311778,
   0.6662999,
   0.6662999,
   0.5385722,
   0.5385722,
   0.4903173,
   0.4903173,
   0.4246396,
   0.4246396,
   0.3522128,
   0.3522128,
   0.3986229,
   0.3986229,
   0.3074511,
   0.3074511,
   0.2810214,
   0.2810214,
   0.2576052,
   0.2576052,
   0.1972588,
   0.1972588,
   0.1923087,
   0.1923087,
   0.1818437,
   0.1818437,
   0.1518615,
   0.1518615,
   0.137118,
   0.137118,
   0.1326739,
   0.1326739,
   0.06859418,
   0.06859418,
   0.07446388,
   0.07446388,
   0.0646116,
   0.0646116,
   0.07069464,
   0.07069464,
   0.03763966,
   0.03763966,
   0.03314412,
   0.03314412,
   0.02389068,
   0.02389068,
   0.01809272,
   0.01809272,
   0.01855038,
   0.01855038,
   0.0134372,
   0.0134372,
   0.0237545,
   0.0237545,
   0.01908195,
   0.01908195,
   0.01118457,
   0.01118457,
   0.004118218,
   0.004118218,
   0.0136139,
   0.0136139,
   0.01206014,
   0.01206014,
   0.01602173,
   0.01602173,
   0.006484796,
   0.006484796,
   0.01166377,
   0.01166377,
   0.001898905,
   0.001898905,
   0.01304926,
   0.01304926,
   0.01103544,
   0.01103544,
   0.004146152,
   0.004146152,
   0.01030803,
   0.01030803,
   0.004579366,
   0.004579366,
   0.002087471,
   0.002087471,
   0,
   0,
   0.003447304,
   0.003447304,
   0.00748768,
   0.00748768,
   0,
   0,
   0,
   0,
   0,
   0,
   0.003736226,
   0.003736226,
   0.007894816,
   0.007894816,
   0.003175118,
   0.003175118,
   0.003471196,
   0.003471196,
   0.004903285,
   0.004903285,
   0.003864626,
   0.003864626,
   0.003870967,
   0.003870967,
   0.005423838,
   0.005423838,
   0,
   0,
   0,
   0,
   0,
   0,
   0.009640829,
   0.009640829,
   0.001210288,
   0.001210288,
   0.00164558,
   0.00164558,
   0,
   0,
   0.002125151,
   0.002125151,
   0.001789981,
   0.001789981,
   0.002050433,
   0.002050433,
   0.001779084,
   0.001779084,
   0.009017376,
   0.009017376,
   0.001935008,
   0.001935008,
   0.004367734,
   0.004367734,
   0,
   0,
   0.003668274,
   0.003668274,
   0.001808995,
   0.001808995,
   0,
   0,
   0.00170264,
   0.00170264,
   0.00211529,
   0.00211529,
   0,
   0,
   0.001957313,
   0.001957313,
   0,
   0,
   0,
   0,
   0.003061102,
   0.003061102,
   0.001415578,
   0.001415578,
   0,
   0,
   0,
   0,
   0,
   0,
   0.002066585,
   0.002066585,
   0,
   0,
   0.002429199,
   0.002429199,
   0,
   0,
   0,
   0,
   0.001889165,
   0.001889165,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.002403925,
   0.002403925,
   0.001858238,
   0.001858238,
   0,
   0,
   0,
   0,
   0.001690999,
   0.001690999,
   0,
   0,
   0.00170734,
   0.00170734,
   0,
   0,
   0.001322162,
   0.001322162,
   0,
   0,
   0.001858238,
   0.001858238,
   0,
   0,
   0.004089177,
   0.004089177,
   0,
   0,
   0.001837758,
   0.001837758,
   0,
   0,
   0,
   0,
   0.00159008,
   0.00159008,
   0,
   0,
   0,
   0,
   0.00211529,
   0.00211529,
   0,
   0,
   0.002429199,
   0.002429199,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.001837758,
   0.001837758,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(484,fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1]_fx24,fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1]_fy24);
   graph->SetName("fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1]");
   graph->SetTitle("Projection of Fit1D FitS_JK2pi_JK2pi");
   graph->SetFillColor(8);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24 = new TH1F("Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24","Projection of Fit1D FitS_JK2pi_JK2pi",485,6.12,6.48);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->SetMinimum(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->SetMaximum(1.369177);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->SetDirectory(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->SetStats(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->SetMarkerStyle(20);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1cB24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1]24);
   
   graph->Draw("fl");
   
   Double_t fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1_GdQJSm]_fx25[484] = {
   6.15,
   6.15,
   6.15,
   6.15125,
   6.15125,
   6.1525,
   6.1525,
   6.15375,
   6.15375,
   6.155,
   6.155,
   6.15625,
   6.15625,
   6.1575,
   6.1575,
   6.15875,
   6.15875,
   6.16,
   6.16,
   6.16125,
   6.16125,
   6.1625,
   6.1625,
   6.16375,
   6.16375,
   6.165,
   6.165,
   6.16625,
   6.16625,
   6.1675,
   6.1675,
   6.16875,
   6.16875,
   6.17,
   6.17,
   6.17125,
   6.17125,
   6.1725,
   6.1725,
   6.17375,
   6.17375,
   6.175,
   6.175,
   6.17625,
   6.17625,
   6.1775,
   6.1775,
   6.17875,
   6.17875,
   6.18,
   6.18,
   6.18125,
   6.18125,
   6.1825,
   6.1825,
   6.18375,
   6.18375,
   6.185,
   6.185,
   6.18625,
   6.18625,
   6.1875,
   6.1875,
   6.18875,
   6.18875,
   6.19,
   6.19,
   6.19125,
   6.19125,
   6.1925,
   6.1925,
   6.19375,
   6.19375,
   6.195,
   6.195,
   6.19625,
   6.19625,
   6.1975,
   6.1975,
   6.19875,
   6.19875,
   6.2,
   6.2,
   6.20125,
   6.20125,
   6.2025,
   6.2025,
   6.20375,
   6.20375,
   6.205,
   6.205,
   6.20625,
   6.20625,
   6.2075,
   6.2075,
   6.20875,
   6.20875,
   6.21,
   6.21,
   6.21125,
   6.21125,
   6.2125,
   6.2125,
   6.21375,
   6.21375,
   6.215,
   6.215,
   6.21625,
   6.21625,
   6.2175,
   6.2175,
   6.21875,
   6.21875,
   6.22,
   6.22,
   6.22125,
   6.22125,
   6.2225,
   6.2225,
   6.22375,
   6.22375,
   6.225,
   6.225,
   6.22625,
   6.22625,
   6.2275,
   6.2275,
   6.22875,
   6.22875,
   6.23,
   6.23,
   6.23125,
   6.23125,
   6.2325,
   6.2325,
   6.23375,
   6.23375,
   6.235,
   6.235,
   6.23625,
   6.23625,
   6.2375,
   6.2375,
   6.23875,
   6.23875,
   6.24,
   6.24,
   6.24125,
   6.24125,
   6.2425,
   6.2425,
   6.24375,
   6.24375,
   6.245,
   6.245,
   6.24625,
   6.24625,
   6.2475,
   6.2475,
   6.24875,
   6.24875,
   6.25,
   6.25,
   6.25125,
   6.25125,
   6.2525,
   6.2525,
   6.25375,
   6.25375,
   6.255,
   6.255,
   6.25625,
   6.25625,
   6.2575,
   6.2575,
   6.25875,
   6.25875,
   6.26,
   6.26,
   6.26125,
   6.26125,
   6.2625,
   6.2625,
   6.26375,
   6.26375,
   6.265,
   6.265,
   6.26625,
   6.26625,
   6.2675,
   6.2675,
   6.26875,
   6.26875,
   6.27,
   6.27,
   6.27125,
   6.27125,
   6.2725,
   6.2725,
   6.27375,
   6.27375,
   6.275,
   6.275,
   6.27625,
   6.27625,
   6.2775,
   6.2775,
   6.27875,
   6.27875,
   6.28,
   6.28,
   6.28125,
   6.28125,
   6.2825,
   6.2825,
   6.28375,
   6.28375,
   6.285,
   6.285,
   6.28625,
   6.28625,
   6.2875,
   6.2875,
   6.28875,
   6.28875,
   6.29,
   6.29,
   6.29125,
   6.29125,
   6.2925,
   6.2925,
   6.29375,
   6.29375,
   6.295,
   6.295,
   6.29625,
   6.29625,
   6.2975,
   6.2975,
   6.29875,
   6.29875,
   6.3,
   6.3,
   6.30125,
   6.30125,
   6.3025,
   6.3025,
   6.30375,
   6.30375,
   6.305,
   6.305,
   6.30625,
   6.30625,
   6.3075,
   6.3075,
   6.30875,
   6.30875,
   6.31,
   6.31,
   6.31125,
   6.31125,
   6.3125,
   6.3125,
   6.31375,
   6.31375,
   6.315,
   6.315,
   6.31625,
   6.31625,
   6.3175,
   6.3175,
   6.31875,
   6.31875,
   6.32,
   6.32,
   6.32125,
   6.32125,
   6.3225,
   6.3225,
   6.32375,
   6.32375,
   6.325,
   6.325,
   6.32625,
   6.32625,
   6.3275,
   6.3275,
   6.32875,
   6.32875,
   6.33,
   6.33,
   6.33125,
   6.33125,
   6.3325,
   6.3325,
   6.33375,
   6.33375,
   6.335,
   6.335,
   6.33625,
   6.33625,
   6.3375,
   6.3375,
   6.33875,
   6.33875,
   6.34,
   6.34,
   6.34125,
   6.34125,
   6.3425,
   6.3425,
   6.34375,
   6.34375,
   6.345,
   6.345,
   6.34625,
   6.34625,
   6.3475,
   6.3475,
   6.34875,
   6.34875,
   6.35,
   6.35,
   6.35125,
   6.35125,
   6.3525,
   6.3525,
   6.35375,
   6.35375,
   6.355,
   6.355,
   6.35625,
   6.35625,
   6.3575,
   6.3575,
   6.35875,
   6.35875,
   6.36,
   6.36,
   6.36125,
   6.36125,
   6.3625,
   6.3625,
   6.36375,
   6.36375,
   6.365,
   6.365,
   6.36625,
   6.36625,
   6.3675,
   6.3675,
   6.36875,
   6.36875,
   6.37,
   6.37,
   6.37125,
   6.37125,
   6.3725,
   6.3725,
   6.37375,
   6.37375,
   6.375,
   6.375,
   6.37625,
   6.37625,
   6.3775,
   6.3775,
   6.37875,
   6.37875,
   6.38,
   6.38,
   6.38125,
   6.38125,
   6.3825,
   6.3825,
   6.38375,
   6.38375,
   6.385,
   6.385,
   6.38625,
   6.38625,
   6.3875,
   6.3875,
   6.38875,
   6.38875,
   6.39,
   6.39,
   6.39125,
   6.39125,
   6.3925,
   6.3925,
   6.39375,
   6.39375,
   6.395,
   6.395,
   6.39625,
   6.39625,
   6.3975,
   6.3975,
   6.39875,
   6.39875,
   6.4,
   6.4,
   6.40125,
   6.40125,
   6.4025,
   6.4025,
   6.40375,
   6.40375,
   6.405,
   6.405,
   6.40625,
   6.40625,
   6.4075,
   6.4075,
   6.40875,
   6.40875,
   6.41,
   6.41,
   6.41125,
   6.41125,
   6.4125,
   6.4125,
   6.41375,
   6.41375,
   6.415,
   6.415,
   6.41625,
   6.41625,
   6.4175,
   6.4175,
   6.41875,
   6.41875,
   6.42,
   6.42,
   6.42125,
   6.42125,
   6.4225,
   6.4225,
   6.42375,
   6.42375,
   6.425,
   6.425,
   6.42625,
   6.42625,
   6.4275,
   6.4275,
   6.42875,
   6.42875,
   6.43,
   6.43,
   6.43125,
   6.43125,
   6.4325,
   6.4325,
   6.43375,
   6.43375,
   6.435,
   6.435,
   6.43625,
   6.43625,
   6.4375,
   6.4375,
   6.43875,
   6.43875,
   6.44,
   6.44,
   6.44125,
   6.44125,
   6.4425,
   6.4425,
   6.44375,
   6.44375,
   6.445,
   6.445,
   6.44625,
   6.44625,
   6.4475,
   6.4475,
   6.44875,
   6.44875,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1_GdQJSm]_fy25[484] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.006425023,
   0.006425023,
   0.009179726,
   0.009179726,
   0.009424857,
   0.009424857,
   0,
   0,
   0,
   0,
   0.008593528,
   0.008593528,
   0.008960427,
   0.008960427,
   0.009217025,
   0.009217025,
   0.009781243,
   0.009781243,
   0.008355724,
   0.008355724,
   0.007417589,
   0.007417589,
   0,
   0,
   0.02665513,
   0.02665513,
   0.01831723,
   0.01831723,
   0,
   0,
   0.0262536,
   0.0262536,
   0.01801309,
   0.01801309,
   0.0305846,
   0.0305846,
   0.008881384,
   0.008881384,
   0.02689596,
   0.02689596,
   0.008678778,
   0.008678778,
   0.02844793,
   0.02844793,
   0.01763644,
   0.01763644,
   0.04611852,
   0.04611852,
   0.01727084,
   0.01727084,
   0.04547796,
   0.04547796,
   0.01848041,
   0.01848041,
   0.04420892,
   0.04420892,
   0.02561433,
   0.02561433,
   0.0365029,
   0.0365029,
   0.02944397,
   0.02944397,
   0.0522964,
   0.0522964,
   0.03700877,
   0.03700877,
   0.04110271,
   0.04110271,
   0.03752686,
   0.03752686,
   0.02598811,
   0.02598811,
   0.0418003,
   0.0418003,
   0.03458184,
   0.03458184,
   0.02738526,
   0.02738526,
   0.0631511,
   0.0631511,
   0.04249854,
   0.04249854,
   0.04534124,
   0.04534124,
   0.01992171,
   0.01992171,
   0.09559275,
   0.09559275,
   0.07006218,
   0.07006218,
   0.06767711,
   0.06767711,
   0.08602579,
   0.08602579,
   0.06830831,
   0.06830831,
   0.1050666,
   0.1050666,
   0.05242971,
   0.05242971,
   0.07627311,
   0.07627311,
   0.04514323,
   0.04514323,
   0.05548203,
   0.05548203,
   0.09367041,
   0.09367041,
   0.06331017,
   0.06331017,
   0.1426175,
   0.1426175,
   0.1240034,
   0.1240034,
   0.09264412,
   0.09264412,
   0.1031273,
   0.1031273,
   0.2079929,
   0.2079929,
   0.1658385,
   0.1658385,
   0.1210464,
   0.1210464,
   0.1162181,
   0.1162181,
   0.1686512,
   0.1686512,
   0.09995232,
   0.09995232,
   0.136764,
   0.136764,
   0.1384508,
   0.1384508,
   0.0908607,
   0.0908607,
   0.08851687,
   0.08851687,
   0.221628,
   0.221628,
   0.1232091,
   0.1232091,
   0.1406053,
   0.1406053,
   0.2381403,
   0.2381403,
   0.1963339,
   0.1963339,
   0.2021399,
   0.2021399,
   0.2177088,
   0.2177088,
   0.2682282,
   0.2682282,
   0.2597717,
   0.2597717,
   0.1863395,
   0.1863395,
   0.2869662,
   0.2869662,
   0.2545199,
   0.2545199,
   0.2889013,
   0.2889013,
   0.4125612,
   0.4125612,
   0.5146725,
   0.5146725,
   0.4483193,
   0.4483193,
   0.4812637,
   0.4812637,
   0.6159771,
   0.6159771,
   0.6947471,
   0.6947471,
   0.6975542,
   0.6975542,
   0.9438786,
   0.9438786,
   0.8422857,
   0.8422857,
   1.096049,
   1.096049,
   1.265911,
   1.265911,
   1.268003,
   1.268003,
   1.350274,
   1.350274,
   1.504003,
   1.504003,
   1.444723,
   1.444723,
   1.67726,
   1.67726,
   2.143123,
   2.143123,
   2.18903,
   2.18903,
   2.244409,
   2.244409,
   2.6138,
   2.6138,
   2.627242,
   2.627242,
   2.722124,
   2.722124,
   2.873987,
   2.873987,
   2.965574,
   2.965574,
   3.114999,
   3.114999,
   3.610942,
   3.610942,
   3.63658,
   3.63658,
   3.613072,
   3.613072,
   4.06083,
   4.06083,
   3.759038,
   3.759038,
   4.175455,
   4.175455,
   4.133697,
   4.133697,
   4.189212,
   4.189212,
   4.096915,
   4.096915,
   4.45052,
   4.45052,
   4.551978,
   4.551978,
   4.570479,
   4.570479,
   4.737599,
   4.737599,
   4.58626,
   4.58626,
   4.43327,
   4.43327,
   4.845409,
   4.845409,
   4.863946,
   4.863946,
   4.664885,
   4.664885,
   4.725043,
   4.725043,
   4.216581,
   4.216581,
   4.755246,
   4.755246,
   4.811996,
   4.811996,
   4.628144,
   4.628144,
   4.731457,
   4.731457,
   4.619226,
   4.619226,
   4.480217,
   4.480217,
   4.65676,
   4.65676,
   4.452579,
   4.452579,
   4.447541,
   4.447541,
   4.486617,
   4.486617,
   4.918701,
   4.918701,
   4.229835,
   4.229835,
   4.50267,
   4.50267,
   4.429313,
   4.429313,
   4.230266,
   4.230266,
   4.38419,
   4.38419,
   4.497283,
   4.497283,
   4.673789,
   4.673789,
   5.001984,
   5.001984,
   4.580265,
   4.580265,
   4.498708,
   4.498708,
   4.614951,
   4.614951,
   4.446739,
   4.446739,
   4.367274,
   4.367274,
   4.481758,
   4.481758,
   4.349978,
   4.349978,
   4.540336,
   4.540336,
   4.312349,
   4.312349,
   4.286551,
   4.286551,
   4.001813,
   4.001813,
   4.227027,
   4.227027,
   4.215159,
   4.215159,
   3.848328,
   3.848328,
   3.712673,
   3.712673,
   4.18916,
   4.18916,
   4.014078,
   4.014078,
   4.265934,
   4.265934,
   4.309238,
   4.309238,
   3.852888,
   3.852888,
   3.9449,
   3.9449,
   3.699386,
   3.699386,
   3.586448,
   3.586448,
   3.729137,
   3.729137,
   3.620677,
   3.620677,
   3.459341,
   3.459341,
   3.664326,
   3.664326,
   3.345385,
   3.345385,
   3.511393,
   3.511393,
   3.732515,
   3.732515,
   3.458505,
   3.458505,
   3.169948,
   3.169948,
   3.760759,
   3.760759,
   3.784755,
   3.784755,
   3.845281,
   3.845281,
   3.397601,
   3.397601,
   3.371673,
   3.371673,
   3.147666,
   3.147666,
   3.644162,
   3.644162,
   3.408347,
   3.408347,
   3.527853,
   3.527853,
   3.394017,
   3.394017,
   3.463814,
   3.463814,
   3.127103,
   3.127103,
   2.886016,
   2.886016,
   3.164581,
   3.164581,
   3.246828,
   3.246828,
   2.898263,
   2.898263,
   2.793549,
   2.793549,
   3.030589,
   3.030589,
   3.009219,
   3.009219,
   3.107928,
   3.107928,
   2.660588,
   2.660588,
   2.815786,
   2.815786,
   2.778005,
   2.778005,
   2.924294,
   2.924294,
   2.968461,
   2.968461,
   3.042587,
   3.042587,
   2.627103,
   2.627103,
   2.627103,
   0};
   graph = new TGraph(484,fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1_GdQJSm]_fx25,fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1_GdQJSm]_fy25);
   graph->SetName("fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1_GdQJSm]");
   graph->SetTitle("Projection of Fit1D FitS_JK2pi_JK2pi");
   graph->SetFillColor(4);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25 = new TH1F("Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25","Projection of Fit1D FitS_JK2pi_JK2pi",485,6.12,6.48);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->SetMinimum(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->SetMaximum(5.502182);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->SetDirectory(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->SetStats(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->SetMarkerStyle(20);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBhisto1_GdQJSmcB25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_xjSHmA_Norm[m_JK2pi]_Comp[histo1_GdQJSm]25);
   
   graph->Draw("fl");
   
   Double_t fit1d_xjSHmA_Norm[m_JK2pi]_Comp[cb2_XEFMJs]_fx26[623] = {
   6.15,
   6.15,
   6.15,
   6.15125,
   6.15125,
   6.1525,
   6.1525,
   6.15375,
   6.15375,
   6.155,
   6.155,
   6.15625,
   6.15625,
   6.1575,
   6.1575,
   6.15875,
   6.15875,
   6.16,
   6.16,
   6.16125,
   6.16125,
   6.1625,
   6.1625,
   6.16375,
   6.16375,
   6.165,
   6.165,
   6.16625,
   6.16625,
   6.1675,
   6.1675,
   6.16875,
   6.16875,
   6.17,
   6.17,
   6.17125,
   6.17125,
   6.1725,
   6.1725,
   6.17375,
   6.17375,
   6.175,
   6.175,
   6.17625,
   6.17625,
   6.1775,
   6.1775,
   6.17875,
   6.17875,
   6.18,
   6.18,
   6.18125,
   6.18125,
   6.1825,
   6.1825,
   6.18375,
   6.18375,
   6.185,
   6.185,
   6.18625,
   6.18625,
   6.1875,
   6.1875,
   6.18875,
   6.18875,
   6.19,
   6.19,
   6.19125,
   6.19125,
   6.1925,
   6.1925,
   6.19375,
   6.19375,
   6.195,
   6.195,
   6.19625,
   6.19625,
   6.1975,
   6.1975,
   6.19875,
   6.19875,
   6.2,
   6.2,
   6.20125,
   6.20125,
   6.2025,
   6.2025,
   6.20375,
   6.20375,
   6.205,
   6.205,
   6.20625,
   6.20625,
   6.2075,
   6.2075,
   6.20875,
   6.20875,
   6.21,
   6.21,
   6.21125,
   6.21125,
   6.2125,
   6.2125,
   6.21375,
   6.21375,
   6.215,
   6.215,
   6.21625,
   6.21625,
   6.2175,
   6.2175,
   6.21875,
   6.21875,
   6.22,
   6.22,
   6.22125,
   6.22125,
   6.2225,
   6.2225,
   6.22375,
   6.22375,
   6.225,
   6.225,
   6.22625,
   6.22625,
   6.2275,
   6.2275,
   6.22875,
   6.22875,
   6.23,
   6.23,
   6.23125,
   6.23125,
   6.2325,
   6.2325,
   6.23375,
   6.23375,
   6.235,
   6.235,
   6.23625,
   6.23625,
   6.2375,
   6.2375,
   6.23875,
   6.23875,
   6.24,
   6.24,
   6.24125,
   6.24125,
   6.2425,
   6.2425,
   6.24375,
   6.24375,
   6.245,
   6.245,
   6.245625,
   6.24625,
   6.24625,
   6.246875,
   6.2475,
   6.2475,
   6.248125,
   6.24875,
   6.24875,
   6.249375,
   6.25,
   6.25,
   6.250625,
   6.25125,
   6.25125,
   6.251875,
   6.252187,
   6.2525,
   6.2525,
   6.252813,
   6.253125,
   6.253437,
   6.25375,
   6.25375,
   6.254063,
   6.254375,
   6.254687,
   6.255,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.25625,
   6.256563,
   6.256719,
   6.256875,
   6.257031,
   6.257187,
   6.257344,
   6.2575,
   6.2575,
   6.257813,
   6.258125,
   6.258437,
   6.25875,
   6.25875,
   6.259063,
   6.259375,
   6.259687,
   6.26,
   6.26,
   6.260313,
   6.260625,
   6.260937,
   6.26125,
   6.26125,
   6.261563,
   6.261875,
   6.262187,
   6.2625,
   6.2625,
   6.262813,
   6.263125,
   6.26375,
   6.26375,
   6.265,
   6.265,
   6.265625,
   6.26625,
   6.26625,
   6.266563,
   6.266875,
   6.267187,
   6.2675,
   6.2675,
   6.267813,
   6.268125,
   6.268437,
   6.26875,
   6.26875,
   6.269063,
   6.269375,
   6.269687,
   6.27,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270937,
   6.271094,
   6.27125,
   6.27125,
   6.271406,
   6.271563,
   6.271719,
   6.271875,
   6.272031,
   6.272187,
   6.272344,
   6.2725,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273437,
   6.273594,
   6.27375,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274687,
   6.274844,
   6.275,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277187,
   6.277344,
   6.2775,
   6.2775,
   6.277656,
   6.277813,
   6.277969,
   6.278125,
   6.278437,
   6.27875,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.28,
   6.280313,
   6.280625,
   6.280937,
   6.28125,
   6.28125,
   6.281563,
   6.281875,
   6.282187,
   6.2825,
   6.2825,
   6.283125,
   6.28375,
   6.28375,
   6.284375,
   6.285,
   6.285,
   6.285313,
   6.285625,
   6.285937,
   6.28625,
   6.28625,
   6.286563,
   6.286875,
   6.287187,
   6.2875,
   6.2875,
   6.287813,
   6.288125,
   6.288437,
   6.28875,
   6.28875,
   6.289063,
   6.289375,
   6.289687,
   6.29,
   6.29,
   6.290313,
   6.290625,
   6.290937,
   6.29125,
   6.29125,
   6.291563,
   6.291875,
   6.292187,
   6.292344,
   6.2925,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.29375,
   6.294063,
   6.294375,
   6.294687,
   6.295,
   6.295,
   6.295313,
   6.295625,
   6.295937,
   6.29625,
   6.29625,
   6.296563,
   6.296875,
   6.2975,
   6.2975,
   6.298125,
   6.29875,
   6.29875,
   6.299375,
   6.3,
   6.3,
   6.300625,
   6.30125,
   6.30125,
   6.301875,
   6.3025,
   6.3025,
   6.303125,
   6.30375,
   6.30375,
   6.305,
   6.305,
   6.30625,
   6.30625,
   6.3075,
   6.3075,
   6.30875,
   6.30875,
   6.31,
   6.31,
   6.31125,
   6.31125,
   6.3125,
   6.3125,
   6.31375,
   6.31375,
   6.315,
   6.315,
   6.31625,
   6.31625,
   6.3175,
   6.3175,
   6.31875,
   6.31875,
   6.32,
   6.32,
   6.32125,
   6.32125,
   6.3225,
   6.3225,
   6.32375,
   6.32375,
   6.325,
   6.325,
   6.32625,
   6.32625,
   6.3275,
   6.3275,
   6.32875,
   6.32875,
   6.33,
   6.33,
   6.33125,
   6.33125,
   6.3325,
   6.3325,
   6.33375,
   6.33375,
   6.335,
   6.335,
   6.33625,
   6.33625,
   6.3375,
   6.3375,
   6.33875,
   6.33875,
   6.34,
   6.34,
   6.34125,
   6.34125,
   6.3425,
   6.3425,
   6.34375,
   6.34375,
   6.345,
   6.345,
   6.34625,
   6.34625,
   6.3475,
   6.3475,
   6.34875,
   6.34875,
   6.35,
   6.35,
   6.35125,
   6.35125,
   6.3525,
   6.3525,
   6.35375,
   6.35375,
   6.355,
   6.355,
   6.35625,
   6.35625,
   6.3575,
   6.3575,
   6.35875,
   6.35875,
   6.36,
   6.36,
   6.36125,
   6.36125,
   6.3625,
   6.3625,
   6.36375,
   6.36375,
   6.365,
   6.365,
   6.36625,
   6.36625,
   6.3675,
   6.3675,
   6.36875,
   6.36875,
   6.37,
   6.37,
   6.37125,
   6.37125,
   6.3725,
   6.3725,
   6.37375,
   6.37375,
   6.375,
   6.375,
   6.37625,
   6.37625,
   6.3775,
   6.3775,
   6.37875,
   6.37875,
   6.38,
   6.38,
   6.38125,
   6.38125,
   6.3825,
   6.3825,
   6.38375,
   6.38375,
   6.385,
   6.385,
   6.38625,
   6.38625,
   6.3875,
   6.3875,
   6.38875,
   6.38875,
   6.39,
   6.39,
   6.39125,
   6.39125,
   6.3925,
   6.3925,
   6.39375,
   6.39375,
   6.395,
   6.395,
   6.39625,
   6.39625,
   6.3975,
   6.3975,
   6.39875,
   6.39875,
   6.4,
   6.4,
   6.40125,
   6.40125,
   6.4025,
   6.4025,
   6.40375,
   6.40375,
   6.405,
   6.405,
   6.40625,
   6.40625,
   6.4075,
   6.4075,
   6.40875,
   6.40875,
   6.41,
   6.41,
   6.41125,
   6.41125,
   6.4125,
   6.4125,
   6.41375,
   6.41375,
   6.415,
   6.415,
   6.41625,
   6.41625,
   6.4175,
   6.4175,
   6.41875,
   6.41875,
   6.42,
   6.42,
   6.42125,
   6.42125,
   6.4225,
   6.4225,
   6.42375,
   6.42375,
   6.425,
   6.425,
   6.42625,
   6.42625,
   6.4275,
   6.4275,
   6.42875,
   6.42875,
   6.43,
   6.43,
   6.43125,
   6.43125,
   6.4325,
   6.4325,
   6.43375,
   6.43375,
   6.435,
   6.435,
   6.43625,
   6.43625,
   6.4375,
   6.4375,
   6.43875,
   6.43875,
   6.44,
   6.44,
   6.44125,
   6.44125,
   6.4425,
   6.4425,
   6.44375,
   6.44375,
   6.445,
   6.445,
   6.44625,
   6.44625,
   6.4475,
   6.4475,
   6.44875,
   6.44875,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_xjSHmA_Norm[m_JK2pi]_Comp[cb2_XEFMJs]_fy26[623] = {
   0.1208101,
   0,
   0.1208101,
   0.1232889,
   0.1232889,
   0.1258461,
   0.1258461,
   0.1284851,
   0.1284851,
   0.1312094,
   0.1312094,
   0.1340228,
   0.1340228,
   0.1369292,
   0.1369292,
   0.1399328,
   0.1399329,
   0.1430381,
   0.1430382,
   0.1462498,
   0.1462498,
   0.1495726,
   0.1495727,
   0.153012,
   0.1530121,
   0.1565735,
   0.1565735,
   0.160263,
   0.160263,
   0.1640867,
   0.1640867,
   0.1680512,
   0.1680513,
   0.1721638,
   0.1721638,
   0.1764317,
   0.1764318,
   0.1808632,
   0.1808632,
   0.1854666,
   0.1854667,
   0.1902512,
   0.1902512,
   0.1952265,
   0.1952266,
   0.2004031,
   0.2004031,
   0.2057918,
   0.2057919,
   0.2114047,
   0.2114048,
   0.2172545,
   0.2172545,
   0.2233547,
   0.2233547,
   0.22972,
   0.2297201,
   0.2363662,
   0.2363662,
   0.2433101,
   0.2433101,
   0.2505699,
   0.2505699,
   0.2581653,
   0.2581653,
   0.2661174,
   0.2661175,
   0.2744493,
   0.2744493,
   0.2831855,
   0.2831856,
   0.2923531,
   0.2923531,
   0.301981,
   0.301981,
   0.3121009,
   0.3121009,
   0.3227472,
   0.3227473,
   0.3339574,
   0.3339575,
   0.3457724,
   0.3457725,
   0.3582369,
   0.3582369,
   0.3713997,
   0.3713998,
   0.3853146,
   0.3853146,
   0.4000403,
   0.4000404,
   0.4156419,
   0.4156419,
   0.4321906,
   0.4321907,
   0.4497655,
   0.4497656,
   0.468454,
   0.4684541,
   0.488353,
   0.4883531,
   0.5095704,
   0.5095705,
   0.5322262,
   0.5322263,
   0.5564547,
   0.5564548,
   0.5824062,
   0.5824064,
   0.6102496,
   0.6102498,
   0.6401751,
   0.6401752,
   0.6723973,
   0.6723975,
   0.7071598,
   0.70716,
   0.7447391,
   0.7447393,
   0.785451,
   0.7854512,
   0.8296567,
   0.829657,
   0.8777716,
   0.8777718,
   0.9302749,
   0.9302751,
   0.987722,
   0.9877223,
   1.05076,
   1.05076,
   1.120144,
   1.120145,
   1.196766,
   1.196766,
   1.281677,
   1.281677,
   1.376129,
   1.376129,
   1.481621,
   1.481622,
   1.599961,
   1.599961,
   1.733343,
   1.733343,
   1.884454,
   1.884455,
   2.056615,
   2.056616,
   2.253964,
   2.253965,
   2.481715,
   2.481717,
   2.746518,
   2.746519,
   2.895402,
   3.056952,
   3.056953,
   3.232662,
   3.42425,
   3.424252,
   3.633709,
   3.863351,
   3.863354,
   4.115884,
   4.394479,
   4.394482,
   4.702889,
   5.045562,
   5.045565,
   5.427823,
   5.635747,
   5.856066,
   5.85607,
   6.089799,
   6.338056,
   6.602084,
   6.883259,
   6.883264,
   7.183117,
   7.503354,
   7.845883,
   8.212841,
   8.212848,
   8.606636,
   9.029959,
   9.485873,
   9.977843,
   9.977853,
   10.50982,
   10.79218,
   11.08628,
   11.39277,
   11.71238,
   12.04586,
   12.39404,
   12.39405,
   13.12304,
   13.88005,
   14.66482,
   15.47716,
   15.47718,
   16.31682,
   17.18336,
   18.07631,
   18.99505,
   18.99507,
   19.93887,
   20.90687,
   21.89812,
   22.9115,
   22.91152,
   23.94581,
   24.99967,
   26.07161,
   27.16005,
   27.16007,
   28.26328,
   29.37943,
   31.64257,
   31.64259,
   36.23071,
   36.23073,
   38.5171,
   40.7705,
   40.77052,
   41.87801,
   42.96895,
   44.04053,
   45.0899,
   45.08992,
   46.11426,
   47.11075,
   48.0766,
   49.00908,
   49.0091,
   49.90551,
   50.76323,
   51.57973,
   52.35255,
   52.35257,
   52.72186,
   53.07937,
   53.42482,
   53.75793,
   54.07846,
   54.38616,
   54.68077,
   54.96208,
   54.96209,
   55.22987,
   55.48391,
   55.72401,
   55.94997,
   56.16163,
   56.3588,
   56.54133,
   56.70907,
   56.70908,
   56.8619,
   56.99968,
   57.1223,
   57.22967,
   57.3217,
   57.39831,
   57.45944,
   57.50504,
   57.50504,
   57.53508,
   57.54953,
   57.54838,
   57.53162,
   57.49928,
   57.45138,
   57.38796,
   57.30907,
   57.30906,
   57.21476,
   57.10514,
   56.98027,
   56.84026,
   56.68522,
   56.51528,
   56.33058,
   56.13126,
   56.13125,
   55.91747,
   55.68941,
   55.44724,
   55.19115,
   54.92136,
   54.63807,
   54.34151,
   54.0319,
   54.03189,
   53.70948,
   53.37453,
   53.02728,
   52.66802,
   51.91452,
   51.11634,
   51.11633,
   50.27587,
   49.39562,
   48.47819,
   47.52623,
   47.52621,
   46.54243,
   45.52962,
   44.49057,
   43.42811,
   43.42809,
   42.34505,
   41.24427,
   40.12856,
   39.00071,
   39.00069,
   36.71954,
   34.42216,
   34.42214,
   32.12882,
   29.85849,
   29.85847,
   28.7374,
   27.62845,
   26.5335,
   25.45432,
   25.4543,
   24.39255,
   23.34975,
   22.3273,
   21.32648,
   21.32646,
   20.34843,
   19.3942,
   18.46469,
   17.56067,
   17.56065,
   16.68279,
   15.83163,
   15.00762,
   14.21107,
   14.21106,
   13.4422,
   12.70116,
   11.98797,
   11.30256,
   11.30254,
   10.64477,
   10.01441,
   9.412989,
   9.128621,
   8.855815,
   8.855805,
   8.342569,
   7.868976,
   7.43123,
   7.025968,
   7.02596,
   6.65019,
   6.301248,
   5.976757,
   5.674588,
   5.674582,
   5.392828,
   5.129775,
   4.883879,
   4.653749,
   4.653745,
   4.438124,
   4.235873,
   3.867449,
   3.867446,
   3.541295,
   3.251462,
   3.251459,
   2.992975,
   2.761671,
   2.761669,
   2.554026,
   2.367065,
   2.367063,
   2.198245,
   2.045397,
   2.045396,
   1.906655,
   1.780413,
   1.780412,
   1.560043,
   1.560042,
   1.375194,
   1.375193,
   1.21892,
   1.218919,
   1.085854,
   1.085853,
   0.9718015,
   0.971801,
   0.8734522,
   0.8734517,
   0.7881673,
   0.7881669,
   0.7138264,
   0.7138261,
   0.6487116,
   0.6487113,
   0.5914206,
   0.5914203,
   0.540801,
   0.5408007,
   0.4958995,
   0.4958993,
   0.4559229,
   0.4559227,
   0.4202071,
   0.4202069,
   0.3881935,
   0.3881933,
   0.3594096,
   0.3594094,
   0.3334539,
   0.3334538,
   0.309984,
   0.3099839,
   0.288706,
   0.2887059,
   0.2693673,
   0.2693672,
   0.2517495,
   0.2517495,
   0.2356635,
   0.2356634,
   0.2209445,
   0.2209444,
   0.2074488,
   0.2074487,
   0.1950505,
   0.1950505,
   0.1836392,
   0.1836392,
   0.1731176,
   0.1731175,
   0.1633995,
   0.1633995,
   0.1544091,
   0.154409,
   0.1460786,
   0.1460786,
   0.138348,
   0.1383479,
   0.1311636,
   0.1311635,
   0.1244775,
   0.1244775,
   0.1182468,
   0.1182468,
   0.112433,
   0.1124329,
   0.1070013,
   0.1070013,
   0.1019205,
   0.1019205,
   0.09716255,
   0.09716252,
   0.09270177,
   0.09270175,
   0.08851513,
   0.08851511,
   0.08458164,
   0.08458162,
   0.08088224,
   0.08088223,
   0.07739959,
   0.07739958,
   0.07411787,
   0.07411786,
   0.07102263,
   0.07102261,
   0.06810066,
   0.06810065,
   0.06533988,
   0.06533987,
   0.06272919,
   0.06272918,
   0.06025843,
   0.06025842,
   0.05791823,
   0.05791822,
   0.05569999,
   0.05569998,
   0.05359578,
   0.05359577,
   0.05159827,
   0.05159827,
   0.04970073,
   0.04970072,
   0.0478969,
   0.04789689,
   0.046181,
   0.04618099,
   0.04454767,
   0.04454766,
   0.04299196,
   0.04299196,
   0.04150926,
   0.04150926,
   0.04009529,
   0.04009528,
   0.03874606,
   0.03874605,
   0.03745786,
   0.03745786,
   0.03622726,
   0.03622725,
   0.03505102,
   0.03505102,
   0.03392615,
   0.03392615,
   0.03284984,
   0.03284984,
   0.03181947,
   0.03181946,
   0.03083258,
   0.03083257,
   0.02988688,
   0.02988687,
   0.02898022,
   0.02898021,
   0.02811058,
   0.02811057,
   0.02727606,
   0.02727606,
   0.02647491,
   0.0264749,
   0.02570543,
   0.02570543,
   0.02496608,
   0.02496607,
   0.02425536,
   0.02425536,
   0.02357189,
   0.02357189,
   0.02291437,
   0.02291437,
   0.02228155,
   0.02228155,
   0.02167228,
   0.02167228,
   0.02108546,
   0.02108546,
   0.02052005,
   0.02052005,
   0.01997508,
   0.01997508,
   0.01944961,
   0.01944961,
   0.01894277,
   0.01894277,
   0.01845374,
   0.01845374,
   0.01798173,
   0.01798173,
   0.017526,
   0.017526,
   0.01708584,
   0.01708584,
   0.01666059,
   0.01666059,
   0.01624961,
   0.01624961,
   0.01585231,
   0.01585231,
   0.01546811,
   0.01546811,
   0.01509647,
   0.01509647,
   0.01473687,
   0.01473687,
   0.01438884,
   0.01438883,
   0.01405189,
   0.01405189,
   0.01372559,
   0.01372558,
   0.01340951,
   0.01340951,
   0.01310326,
   0.01310325,
   0.01280644,
   0.01280644,
   0.0125187,
   0.0125187,
   0.01223969,
   0.01223969,
   0.01196907,
   0.01196907,
   0.01170653,
   0.01170653,
   0.01145176,
   0.01145176,
   0.01120448,
   0.01120448,
   0.01096441,
   0.01096441,
   0.01073128,
   0.01073128,
   0.01050485,
   0.01050485,
   0.01028487,
   0.01028487,
   0.01007111,
   0.01007111,
   0.009863356,
   0.009863355,
   0.009661387,
   0.009661386,
   0.009465004,
   0.009465003,
   0.009274013,
   0.009274012,
   0.009088229,
   0.009088228,
   0};
   graph = new TGraph(623,fit1d_xjSHmA_Norm[m_JK2pi]_Comp[cb2_XEFMJs]_fx26,fit1d_xjSHmA_Norm[m_JK2pi]_Comp[cb2_XEFMJs]_fy26);
   graph->SetName("fit1d_xjSHmA_Norm[m_JK2pi]_Comp[cb2_XEFMJs]");
   graph->SetTitle("Projection of Fit1D FitS_JK2pi_JK2pi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26 = new TH1F("Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26","Projection of Fit1D FitS_JK2pi_JK2pi",624,6.12,6.48);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->SetMinimum(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->SetMaximum(63.30448);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->SetDirectory(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->SetStats(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->SetMarkerStyle(20);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB_CompoBcb2_XEFMJscB26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_xjSHmA_Norm[m_JK2pi]_Comp[cb2_XEFMJs]26);
   
   graph->Draw("fl");
   
   Double_t fit1d_xjSHmA_Norm[m_JK2pi]_fx27[564] = {
   6.149376,
   6.149376,
   6.15,
   6.15,
   6.15125,
   6.15125,
   6.1525,
   6.1525,
   6.15375,
   6.15375,
   6.155,
   6.155,
   6.15625,
   6.15625,
   6.1575,
   6.1575,
   6.15875,
   6.15875,
   6.16,
   6.16,
   6.16125,
   6.16125,
   6.1625,
   6.1625,
   6.16375,
   6.16375,
   6.165,
   6.165,
   6.16625,
   6.16625,
   6.1675,
   6.1675,
   6.16875,
   6.16875,
   6.17,
   6.17,
   6.17125,
   6.17125,
   6.1725,
   6.1725,
   6.17375,
   6.17375,
   6.175,
   6.175,
   6.17625,
   6.17625,
   6.1775,
   6.1775,
   6.17875,
   6.17875,
   6.18,
   6.18,
   6.18125,
   6.18125,
   6.1825,
   6.1825,
   6.18375,
   6.18375,
   6.185,
   6.185,
   6.18625,
   6.18625,
   6.1875,
   6.1875,
   6.18875,
   6.18875,
   6.19,
   6.19,
   6.19125,
   6.19125,
   6.1925,
   6.1925,
   6.19375,
   6.19375,
   6.195,
   6.195,
   6.19625,
   6.19625,
   6.1975,
   6.1975,
   6.19875,
   6.19875,
   6.2,
   6.2,
   6.20125,
   6.20125,
   6.2025,
   6.2025,
   6.20375,
   6.20375,
   6.205,
   6.205,
   6.20625,
   6.20625,
   6.2075,
   6.2075,
   6.20875,
   6.20875,
   6.21,
   6.21,
   6.21125,
   6.21125,
   6.2125,
   6.2125,
   6.21375,
   6.21375,
   6.215,
   6.215,
   6.21625,
   6.21625,
   6.2175,
   6.2175,
   6.21875,
   6.21875,
   6.22,
   6.22,
   6.22125,
   6.22125,
   6.2225,
   6.2225,
   6.22375,
   6.22375,
   6.225,
   6.225,
   6.22625,
   6.22625,
   6.2275,
   6.2275,
   6.22875,
   6.22875,
   6.23,
   6.23,
   6.23125,
   6.23125,
   6.2325,
   6.2325,
   6.23375,
   6.23375,
   6.235,
   6.235,
   6.23625,
   6.23625,
   6.2375,
   6.2375,
   6.23875,
   6.23875,
   6.24,
   6.24,
   6.24125,
   6.24125,
   6.2425,
   6.2425,
   6.24375,
   6.24375,
   6.245,
   6.245,
   6.24625,
   6.24625,
   6.2475,
   6.2475,
   6.24875,
   6.24875,
   6.249375,
   6.25,
   6.25,
   6.250625,
   6.25125,
   6.25125,
   6.251875,
   6.2525,
   6.2525,
   6.253125,
   6.25375,
   6.25375,
   6.254375,
   6.255,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.25625,
   6.256563,
   6.256875,
   6.257187,
   6.2575,
   6.2575,
   6.257813,
   6.258125,
   6.258437,
   6.25875,
   6.25875,
   6.259063,
   6.259375,
   6.259687,
   6.26,
   6.26,
   6.260625,
   6.26125,
   6.26125,
   6.261875,
   6.2625,
   6.2625,
   6.263125,
   6.26375,
   6.26375,
   6.265,
   6.265,
   6.265625,
   6.26625,
   6.26625,
   6.266875,
   6.2675,
   6.2675,
   6.267813,
   6.268125,
   6.268437,
   6.26875,
   6.26875,
   6.269063,
   6.269375,
   6.269687,
   6.27,
   6.27,
   6.270313,
   6.270625,
   6.270937,
   6.27125,
   6.27125,
   6.271563,
   6.271875,
   6.272187,
   6.2725,
   6.2725,
   6.272813,
   6.273125,
   6.273437,
   6.27375,
   6.27375,
   6.274063,
   6.274375,
   6.274687,
   6.275,
   6.275,
   6.275313,
   6.275625,
   6.275937,
   6.27625,
   6.27625,
   6.276563,
   6.276875,
   6.277187,
   6.2775,
   6.2775,
   6.277813,
   6.278125,
   6.278437,
   6.27875,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.28,
   6.280313,
   6.280625,
   6.28125,
   6.28125,
   6.281875,
   6.2825,
   6.2825,
   6.28375,
   6.28375,
   6.285,
   6.285,
   6.285625,
   6.28625,
   6.28625,
   6.286875,
   6.2875,
   6.2875,
   6.288125,
   6.288437,
   6.28875,
   6.28875,
   6.289063,
   6.289375,
   6.289687,
   6.29,
   6.29,
   6.290313,
   6.290625,
   6.290937,
   6.29125,
   6.29125,
   6.291563,
   6.291875,
   6.292187,
   6.2925,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.29375,
   6.294063,
   6.294375,
   6.295,
   6.295,
   6.295625,
   6.29625,
   6.29625,
   6.296875,
   6.2975,
   6.2975,
   6.298125,
   6.29875,
   6.29875,
   6.299375,
   6.3,
   6.3,
   6.30125,
   6.30125,
   6.3025,
   6.3025,
   6.30375,
   6.30375,
   6.305,
   6.305,
   6.30625,
   6.30625,
   6.3075,
   6.3075,
   6.30875,
   6.30875,
   6.31,
   6.31,
   6.31125,
   6.31125,
   6.3125,
   6.3125,
   6.31375,
   6.31375,
   6.315,
   6.315,
   6.31625,
   6.31625,
   6.3175,
   6.3175,
   6.31875,
   6.31875,
   6.32,
   6.32,
   6.32125,
   6.32125,
   6.3225,
   6.3225,
   6.32375,
   6.32375,
   6.325,
   6.325,
   6.32625,
   6.32625,
   6.3275,
   6.3275,
   6.32875,
   6.32875,
   6.33,
   6.33,
   6.33125,
   6.33125,
   6.3325,
   6.3325,
   6.33375,
   6.33375,
   6.335,
   6.335,
   6.33625,
   6.33625,
   6.3375,
   6.3375,
   6.33875,
   6.33875,
   6.34,
   6.34,
   6.34125,
   6.34125,
   6.3425,
   6.3425,
   6.34375,
   6.34375,
   6.345,
   6.345,
   6.34625,
   6.34625,
   6.3475,
   6.3475,
   6.34875,
   6.34875,
   6.35,
   6.35,
   6.35125,
   6.35125,
   6.3525,
   6.3525,
   6.35375,
   6.35375,
   6.355,
   6.355,
   6.35625,
   6.35625,
   6.3575,
   6.3575,
   6.35875,
   6.35875,
   6.36,
   6.36,
   6.36125,
   6.36125,
   6.3625,
   6.3625,
   6.36375,
   6.36375,
   6.365,
   6.365,
   6.36625,
   6.36625,
   6.3675,
   6.3675,
   6.36875,
   6.36875,
   6.37,
   6.37,
   6.37125,
   6.37125,
   6.3725,
   6.3725,
   6.37375,
   6.37375,
   6.375,
   6.375,
   6.37625,
   6.37625,
   6.3775,
   6.3775,
   6.37875,
   6.37875,
   6.38,
   6.38,
   6.38125,
   6.38125,
   6.3825,
   6.3825,
   6.38375,
   6.38375,
   6.385,
   6.385,
   6.38625,
   6.38625,
   6.3875,
   6.3875,
   6.38875,
   6.38875,
   6.39,
   6.39,
   6.39125,
   6.39125,
   6.3925,
   6.3925,
   6.39375,
   6.39375,
   6.395,
   6.395,
   6.39625,
   6.39625,
   6.3975,
   6.3975,
   6.39875,
   6.39875,
   6.4,
   6.4,
   6.40125,
   6.40125,
   6.4025,
   6.4025,
   6.40375,
   6.40375,
   6.405,
   6.405,
   6.40625,
   6.40625,
   6.4075,
   6.4075,
   6.40875,
   6.40875,
   6.41,
   6.41,
   6.41125,
   6.41125,
   6.4125,
   6.4125,
   6.41375,
   6.41375,
   6.415,
   6.415,
   6.41625,
   6.41625,
   6.4175,
   6.4175,
   6.41875,
   6.41875,
   6.42,
   6.42,
   6.42125,
   6.42125,
   6.4225,
   6.4225,
   6.42375,
   6.42375,
   6.425,
   6.425,
   6.42625,
   6.42625,
   6.4275,
   6.4275,
   6.42875,
   6.42875,
   6.43,
   6.43,
   6.43125,
   6.43125,
   6.4325,
   6.4325,
   6.43375,
   6.43375,
   6.435,
   6.435,
   6.43625,
   6.43625,
   6.4375,
   6.4375,
   6.43875,
   6.43875,
   6.44,
   6.44,
   6.44125,
   6.44125,
   6.4425,
   6.4425,
   6.44375,
   6.44375,
   6.445,
   6.445,
   6.44625,
   6.44625,
   6.4475,
   6.4475,
   6.44875,
   6.44875,
   6.45,
   6.45,
   6.45,
   6.450624,
   6.450624};
   Double_t fit1d_xjSHmA_Norm[m_JK2pi]_fy27[564] = {
   0,
   1.011585,
   1.011585,
   82.58318,
   82.46825,
   82.46551,
   82.35066,
   82.37062,
   82.25584,
   82.30406,
   82.18938,
   82.17514,
   82.06054,
   82.092,
   81.9775,
   81.94745,
   81.83304,
   81.89786,
   81.78355,
   81.71104,
   81.59684,
   81.73425,
   81.62016,
   81.55432,
   81.44035,
   81.40108,
   81.28723,
   81.36985,
   81.25612,
   81.2487,
   81.13512,
   81.17347,
   81.06003,
   80.98642,
   80.87312,
   80.96391,
   80.85076,
   80.80279,
   80.68981,
   80.72693,
   80.61412,
   80.66688,
   80.55425,
   80.42427,
   80.31183,
   80.33286,
   80.22063,
   80.27464,
   80.16261,
   80.28965,
   80.17785,
   80.11298,
   80.00142,
   80.04235,
   79.93104,
   79.98551,
   79.87446,
   79.81872,
   79.70795,
   79.64273,
   79.53226,
   79.63426,
   79.52411,
   79.49664,
   79.38682,
   79.36653,
   79.25707,
   79.13889,
   79.02981,
   79.14248,
   79.0338,
   79.0966,
   78.98835,
   79.00565,
   78.89787,
   78.74765,
   78.64036,
   78.73724,
   78.63047,
   78.61631,
   78.51011,
   78.47412,
   78.36852,
   78.32635,
   78.2214,
   78.33745,
   78.23321,
   78.12676,
   78.02327,
   78.0578,
   77.95511,
   77.97994,
   77.87813,
   77.82263,
   77.72177,
   77.73347,
   77.63363,
   77.61542,
   77.5167,
   77.45615,
   77.35864,
   77.40062,
   77.30443,
   77.28527,
   77.19051,
   77.11973,
   77.02655,
   77.13376,
   77.0423,
   76.92695,
   76.83738,
   76.81741,
   76.72992,
   76.71287,
   76.62768,
   76.55981,
   76.47716,
   76.45651,
   76.37668,
   76.38052,
   76.30382,
   76.31537,
   76.24216,
   76.20612,
   76.13682,
   76.00821,
   75.9433,
   75.91818,
   75.85822,
   75.81914,
   75.76477,
   75.81078,
   75.76275,
   75.62796,
   75.58717,
   75.56177,
   75.52927,
   75.4483,
   75.42534,
   75.35701,
   75.34509,
   75.38792,
   75.38885,
   75.28614,
   75.30211,
   75.29149,
   75.32519,
   75.29456,
   75.34931,
   75.28176,
   75.3617,
   75.39252,
   75.50285,
   75.47174,
   75.61913,
   75.59199,
   75.78501,
   75.74485,
   75.99473,
   76.06596,
   76.38765,
   76.29804,
   76.49186,
   76.71175,
   76.71524,
   76.96494,
   77.24891,
   77.25741,
   77.58096,
   77.9505,
   77.93887,
   78.36215,
   78.84864,
   78.85235,
   79.41373,
   80.06452,
   80.00739,
   80.37183,
   80.7658,
   81.19236,
   81.65497,
   81.66957,
   82.17219,
   82.71929,
   83.31604,
   83.96835,
   83.93143,
   84.63107,
   85.35873,
   86.11414,
   86.89713,
   86.90794,
   87.71823,
   88.55542,
   89.41901,
   90.3084,
   90.34149,
   92.1946,
   94.14051,
   94.12049,
   96.14993,
   98.25161,
   98.32627,
   100.4869,
   102.6913,
   102.6649,
   107.1356,
   107.0972,
   109.3248,
   111.5195,
   111.5395,
   113.6792,
   115.7415,
   115.8448,
   116.8398,
   117.8069,
   118.7434,
   119.6466,
   119.6084,
   120.4754,
   121.3038,
   122.091,
   122.8344,
   122.7801,
   123.4776,
   124.1268,
   124.7256,
   125.2722,
   125.2726,
   125.765,
   126.2018,
   126.5812,
   126.9021,
   126.9448,
   127.2061,
   127.4067,
   127.546,
   127.6234,
   127.5658,
   127.581,
   127.5337,
   127.4241,
   127.2524,
   127.2872,
   127.054,
   126.7597,
   126.4054,
   125.992,
   125.9868,
   125.5156,
   124.988,
   124.4056,
   123.77,
   123.7286,
   123.0419,
   122.306,
   121.5232,
   120.6956,
   120.6876,
   119.8177,
   118.9081,
   117.9614,
   116.98,
   117.1106,
   116.0975,
   115.0554,
   112.8951,
   112.7946,
   110.5521,
   108.2498,
   108.2706,
   103.5747,
   103.6763,
   98.99519,
   98.94587,
   96.65715,
   94.42432,
   94.4301,
   92.26684,
   90.18487,
   90.20042,
   88.20945,
   87.25059,
   86.31721,
   86.37145,
   85.46424,
   84.58373,
   83.73036,
   82.90446,
   82.90015,
   82.10194,
   81.33155,
   80.589,
   79.87423,
   79.79607,
   79.10894,
   78.44923,
   77.81846,
   77.23193,
   77.33284,
   76.79025,
   76.28731,
   75.82021,
   75.38559,
   75.35457,
   74.94945,
   74.57115,
   73.88579,
   73.91912,
   73.31561,
   72.78088,
   72.90454,
   72.42796,
   72.00083,
   72.10449,
   71.71964,
   71.3711,
   71.29932,
   70.98213,
   70.69212,
   70.72506,
   70.21304,
   70.34775,
   69.90868,
   69.99709,
   69.61469,
   69.60907,
   69.27129,
   69.51804,
   69.21578,
   69.11254,
   68.83886,
   69.09475,
   68.84427,
   69.0138,
   68.78233,
   68.78468,
   68.56892,
   68.65092,
   68.44822,
   68.60919,
   68.41744,
   68.35108,
   68.16855,
   68.40352,
   68.22882,
   68.69031,
   68.52228,
   68.57185,
   68.40954,
   68.46306,
   68.30567,
   68.67325,
   68.52013,
   68.53527,
   68.38584,
   68.48114,
   68.33494,
   68.48469,
   68.34132,
   68.43487,
   68.29398,
   68.44145,
   68.30276,
   68.7987,
   68.66195,
   68.69065,
   68.55562,
   68.53047,
   68.39697,
   68.84331,
   68.71118,
   68.40939,
   68.27848,
   68.6949,
   68.56509,
   68.5254,
   68.39657,
   68.45002,
   68.32209,
   68.23222,
   68.10509,
   68.45627,
   68.32986,
   68.43132,
   68.30558,
   68.32597,
   68.20083,
   68.36606,
   68.24146,
   68.09012,
   67.96602,
   67.81303,
   67.68939,
   68.10153,
   67.9783,
   67.99924,
   67.8764,
   67.67679,
   67.5543,
   67.6126,
   67.49043,
   66.98197,
   66.8601,
   67.40045,
   67.27885,
   67.33391,
   67.21256,
   67.03042,
   66.90931,
   67.01091,
   66.89002,
   66.77911,
   66.65842,
   66.51809,
   66.39758,
   66.57598,
   66.45564,
   66.24961,
   66.12943,
   66.12848,
   66.00846,
   66.04345,
   65.92357,
   66.35749,
   66.23773,
   65.54703,
   65.4274,
   65.70023,
   65.58072,
   65.50895,
   65.38954,
   65.1889,
   65.06959,
   65.22352,
   65.1043,
   65.21951,
   65.10038,
   65.27477,
   65.15573,
   65.48635,
   65.36738,
   64.94324,
   64.82434,
   64.74278,
   64.62396,
   64.7402,
   64.62144,
   64.45323,
   64.33453,
   64.25506,
   64.13642,
   64.2509,
   64.13231,
   64.00237,
   63.88384,
   64.07235,
   63.95387,
   63.72588,
   63.60744,
   63.58164,
   63.46324,
   63.1785,
   63.06014,
   63.28536,
   63.16704,
   63.15517,
   63.03689,
   62.67006,
   62.55181,
   62.41616,
   62.29794,
   62.77443,
   62.65625,
   62.48117,
   62.36301,
   62.61487,
   62.49675,
   62.54005,
   62.42196,
   61.9656,
   61.84754,
   61.93955,
   61.8215,
   61.57599,
   61.45797,
   61.34503,
   61.22703,
   61.36972,
   61.25174,
   61.14328,
   61.02532,
   60.86399,
   60.74605,
   60.95103,
   60.83312,
   60.51417,
   60.39627,
   60.56228,
   60.4444,
   60.66552,
   60.54765,
   60.27364,
   60.15579,
   59.86723,
   59.7494,
   60.34021,
   60.22238,
   60.24638,
   60.12857,
   60.18909,
   60.0713,
   59.62362,
   59.50584,
   59.47991,
   59.36213,
   59.13813,
   59.02037,
   59.51686,
   59.39911,
   59.1633,
   59.04556,
   59.16507,
   59.04734,
   58.9135,
   58.79578,
   58.86558,
   58.74787,
   58.41116,
   58.29346,
   58.05237,
   57.93468,
   58.21325,
   58.09556,
   58.17781,
   58.06014,
   57.71157,
   57.5939,
   57.48919,
   57.37153,
   57.60857,
   57.49092,
   57.46955,
   57.3519,
   57.45061,
   57.33297,
   56.88563,
   56.768,
   56.9232,
   56.80557,
   56.76779,
   56.65017,
   56.79646,
   56.67885,
   56.72301,
   56.60541,
   56.67953,
   56.56193,
   56.14644,
   56.02885,
   2.636191,
   2.636191,
   2.636191,
   0};
   graph = new TGraph(564,fit1d_xjSHmA_Norm[m_JK2pi]_fx27,fit1d_xjSHmA_Norm[m_JK2pi]_fy27);
   graph->SetName("fit1d_xjSHmA_Norm[m_JK2pi]");
   graph->SetTitle("Projection of Fit1D FitS_JK2pi_JK2pi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_xjSHmA_NormoBm_JK2picB27 = new TH1F("Graph_fit1d_xjSHmA_NormoBm_JK2picB27","Projection of Fit1D FitS_JK2pi_JK2pi",564,6.119251,6.480749);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->SetMinimum(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->SetMaximum(140.3857);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->SetDirectory(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->SetStats(0);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->SetMarkerStyle(20);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_xjSHmA_NormoBm_JK2picB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_xjSHmA_Norm[m_JK2pi]27);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3007[30] = {
   6.155,
   6.165,
   6.175,
   6.185,
   6.195,
   6.205,
   6.215,
   6.225,
   6.235,
   6.245,
   6.255,
   6.265,
   6.275,
   6.285,
   6.295,
   6.305,
   6.315,
   6.325,
   6.335,
   6.345,
   6.355,
   6.365,
   6.375,
   6.385,
   6.395,
   6.405,
   6.415,
   6.425,
   6.435,
   6.445};
   Double_t h_ds_1000_fy3007[30] = {
   91,
   67,
   69,
   87,
   96,
   84,
   78,
   67,
   72,
   74,
   63,
   105,
   131,
   97,
   79,
   73,
   80,
   68,
   71,
   72,
   70,
   65,
   59,
   64,
   61,
   62,
   59,
   55,
   58,
   58};
   Double_t h_ds_1000_felx3007[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_fely3007[30] = {
   9.521834,
   8.164873,
   8.286444,
   9.30942,
   9.780867,
   9.146873,
   8.812788,
   8.164873,
   8.465529,
   8.582844,
   7.916129,
   9.759142,
   10.95644,
   9.831854,
   8.869343,
   8.524388,
   8.925539,
   8.225883,
   8.406258,
   8.465529,
   8.346566,
   8.041463,
   7.659312,
   7.979042,
   7.788779,
   7.852713,
   7.659312,
   7.39358,
   7.593751,
   7.593751};
   Double_t h_ds_1000_fehx3007[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_fehy3007[30] = {
   10.57436,
   9.226102,
   9.346779,
   10.36314,
   10.83201,
   10.20155,
   9.869531,
   9.226102,
   9.524592,
   9.641101,
   8.979274,
   10.75914,
   11.95644,
   10.88273,
   9.925725,
   9.583044,
   9.981567,
   9.28666,
   9.465736,
   9.524592,
   9.406468,
   9.103628,
   8.724565,
   9.041691,
   8.852952,
   8.916365,
   8.724565,
   8.461166,
   8.659564,
   8.659564};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_fx3007,h_ds_1000_fy3007,h_ds_1000_felx3007,h_ds_1000_fehx3007,h_ds_1000_fely3007,h_ds_1000_fehy3007);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_JK2pi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003007 = new TH1F("Graph_h_ds_10003007","Histogram of ds_1000_plot__m_JK2pi",100,6.12,6.48);
   Graph_h_ds_10003007->SetMinimum(38.07142);
   Graph_h_ds_10003007->SetMaximum(152.4914);
   Graph_h_ds_10003007->SetDirectory(0);
   Graph_h_ds_10003007->SetStats(0);
   Graph_h_ds_10003007->SetMarkerStyle(20);
   Graph_h_ds_10003007->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003007->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003007->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003007->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003007->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003007->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003007->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003007->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003007->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003007->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003007->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003007->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003007->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003007->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003007->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003007);
   
   grae->Draw("zp");
   
   TH1D *frame_11429480__14 = new TH1D("frame_11429480__14","A RooPlot of \"m1234cPVM*1\"",30,6.15,6.45);
   frame_11429480__14->SetBinContent(1,150.1043);
   frame_11429480__14->SetMinimum(0);
   frame_11429480__14->SetMaximum(200);
   frame_11429480__14->SetEntries(1);
   frame_11429480__14->SetDirectory(0);
   frame_11429480__14->SetStats(0);
   frame_11429480__14->SetMarkerStyle(20);
   frame_11429480__14->GetXaxis()->SetNdivisions(-503);
   frame_11429480__14->GetXaxis()->SetLabelFont(132);
   frame_11429480__14->GetXaxis()->SetLabelOffset(0.025);
   frame_11429480__14->GetXaxis()->SetLabelSize(0.06);
   frame_11429480__14->GetXaxis()->SetTitleSize(-1);
   frame_11429480__14->GetXaxis()->SetTitleOffset(1);
   frame_11429480__14->GetXaxis()->SetTitleFont(132);
   frame_11429480__14->GetYaxis()->SetNdivisions(-504);
   frame_11429480__14->GetYaxis()->SetLabelFont(132);
   frame_11429480__14->GetYaxis()->SetLabelOffset(0.01);
   frame_11429480__14->GetYaxis()->SetLabelSize(0.06);
   frame_11429480__14->GetYaxis()->SetTitleSize(0.05);
   frame_11429480__14->GetYaxis()->SetTitleFont(132);
   frame_11429480__14->GetZaxis()->SetLabelFont(132);
   frame_11429480__14->GetZaxis()->SetLabelSize(0.05);
   frame_11429480__14->GetZaxis()->SetTitleSize(0.05);
   frame_11429480__14->GetZaxis()->SetTitleOffset(1);
   frame_11429480__14->GetZaxis()->SetTitleFont(132);
   frame_11429480__14->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1f.C <==
void fit_jkkk()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Sep 15 17:34:09 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",138,161,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-8.780488,6.468072,64.39024);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1155c100__15 = new TH1D("frame_1155c100__15","A RooPlot of \"m1234cPVM*1\"",30,6.15,6.45);
   frame_1155c100__15->SetBinContent(1,38.36495);
   frame_1155c100__15->SetMinimum(0);
   frame_1155c100__15->SetMaximum(60);
   frame_1155c100__15->SetEntries(1);
   frame_1155c100__15->SetDirectory(0);
   frame_1155c100__15->SetStats(0);
   frame_1155c100__15->SetMarkerStyle(20);
   frame_1155c100__15->GetXaxis()->SetNdivisions(-503);
   frame_1155c100__15->GetXaxis()->SetLabelFont(132);
   frame_1155c100__15->GetXaxis()->SetLabelOffset(0.025);
   frame_1155c100__15->GetXaxis()->SetLabelSize(0.06);
   frame_1155c100__15->GetXaxis()->SetTitleSize(-1);
   frame_1155c100__15->GetXaxis()->SetTitleOffset(1);
   frame_1155c100__15->GetXaxis()->SetTitleFont(132);
   frame_1155c100__15->GetYaxis()->SetNdivisions(-403);
   frame_1155c100__15->GetYaxis()->SetLabelFont(132);
   frame_1155c100__15->GetYaxis()->SetLabelOffset(0.01);
   frame_1155c100__15->GetYaxis()->SetLabelSize(0.06);
   frame_1155c100__15->GetYaxis()->SetTitleSize(0.05);
   frame_1155c100__15->GetYaxis()->SetTitleFont(132);
   frame_1155c100__15->GetZaxis()->SetLabelFont(132);
   frame_1155c100__15->GetZaxis()->SetLabelSize(0.05);
   frame_1155c100__15->GetZaxis()->SetTitleSize(0.05);
   frame_1155c100__15->GetZaxis()->SetTitleOffset(1);
   frame_1155c100__15->GetZaxis()->SetTitleFont(132);
   frame_1155c100__15->Draw("FUNC");
   
   Double_t fit1d_MGlCED_Norm[m_J3K]_Comp[pol_gDATFE]_fx28[36] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.22,
   6.23,
   6.24,
   6.25,
   6.26,
   6.27,
   6.28,
   6.29,
   6.3,
   6.31,
   6.32,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit1d_MGlCED_Norm[m_J3K]_Comp[pol_gDATFE]_fy28[36] = {
   0,
   18.02155,
   18.02155,
   17.80862,
   17.59568,
   17.38274,
   17.1698,
   16.95686,
   16.74392,
   16.53098,
   16.31804,
   16.1051,
   15.89216,
   15.67922,
   15.46629,
   15.25335,
   15.04041,
   14.82747,
   14.61453,
   14.40159,
   14.18865,
   13.97571,
   13.76277,
   13.54983,
   13.33689,
   13.12396,
   12.91102,
   12.69808,
   12.48514,
   12.2722,
   12.05926,
   11.84632,
   11.63338,
   11.63338,
   11.63338,
   0};
   TGraph *graph = new TGraph(36,fit1d_MGlCED_Norm[m_J3K]_Comp[pol_gDATFE]_fx28,fit1d_MGlCED_Norm[m_J3K]_Comp[pol_gDATFE]_fy28);
   graph->SetName("fit1d_MGlCED_Norm[m_J3K]_Comp[pol_gDATFE]");
   graph->SetTitle("Projection of Fit1D FitS_J3K_J3K");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28 = new TH1F("Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28","Projection of Fit1D FitS_J3K_J3K",100,6.107988,6.492012);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->SetMinimum(0);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->SetMaximum(19.82371);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->SetDirectory(0);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->SetStats(0);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->SetMarkerStyle(20);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBpol_gDATFEcB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_MGlCED_Norm[m_J3K]_Comp[pol_gDATFE]28);
   
   graph->Draw("l");
   
   Double_t fit1d_MGlCED_Norm[m_J3K]_Comp[cb2_JlAwbk]_fx29[238] = {
   6.15,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.215,
   6.22,
   6.225,
   6.23,
   6.2325,
   6.235,
   6.2375,
   6.24,
   6.24125,
   6.2425,
   6.24375,
   6.245,
   6.24625,
   6.2475,
   6.248125,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251875,
   6.2525,
   6.252813,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256406,
   6.256563,
   6.256719,
   6.256875,
   6.257031,
   6.257188,
   6.2575,
   6.257812,
   6.258125,
   6.258438,
   6.25875,
   6.259063,
   6.259375,
   6.259688,
   6.26,
   6.260313,
   6.260625,
   6.260938,
   6.26125,
   6.261563,
   6.261875,
   6.262188,
   6.2625,
   6.262813,
   6.263125,
   6.263438,
   6.26375,
   6.264063,
   6.264375,
   6.264688,
   6.265,
   6.265625,
   6.26625,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.268906,
   6.269063,
   6.269219,
   6.269375,
   6.269531,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.277969,
   6.278125,
   6.278281,
   6.278438,
   6.278594,
   6.27875,
   6.278906,
   6.279063,
   6.279219,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.280938,
   6.28125,
   6.281875,
   6.2825,
   6.283125,
   6.283437,
   6.28375,
   6.284063,
   6.284375,
   6.284688,
   6.285,
   6.285312,
   6.285625,
   6.285937,
   6.28625,
   6.286563,
   6.286875,
   6.287187,
   6.2875,
   6.287812,
   6.288125,
   6.288438,
   6.28875,
   6.289062,
   6.289375,
   6.289687,
   6.29,
   6.290313,
   6.290625,
   6.290781,
   6.290938,
   6.291094,
   6.29125,
   6.291406,
   6.291562,
   6.291719,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295312,
   6.295625,
   6.29625,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.299375,
   6.3,
   6.300625,
   6.30125,
   6.3025,
   6.30375,
   6.305,
   6.30625,
   6.3075,
   6.31,
   6.3125,
   6.315,
   6.3175,
   6.32,
   6.325,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.45};
   Double_t fit1d_MGlCED_Norm[m_J3K]_Comp[cb2_JlAwbk]_fy29[238] = {
   0.02109208,
   0,
   0.02451988,
   0.02894423,
   0.03481406,
   0.04287242,
   0.05442886,
   0.0719868,
   0.08448198,
   0.100886,
   0.1231115,
   0.1544483,
   0.1752571,
   0.2009892,
   0.2334094,
   0.2751771,
   0.3007843,
   0.330464,
   0.365167,
   0.4061465,
   0.4550835,
   0.5142788,
   0.5486827,
   0.5869547,
   0.6297213,
   0.6777449,
   0.7319604,
   0.7935259,
   0.8638904,
   0.9448881,
   0.9900844,
   1.038871,
   1.091652,
   1.148895,
   1.211136,
   1.278999,
   1.353209,
   1.434615,
   1.524217,
   1.623197,
   1.732966,
   1.855217,
   1.921646,
   1.991996,
   2.066592,
   2.145796,
   2.230011,
   2.319678,
   2.510098,
   2.712163,
   2.926192,
   3.152479,
   3.391279,
   3.642814,
   3.907263,
   4.184758,
   4.475383,
   4.779166,
   5.096079,
   5.426032,
   5.768868,
   6.124364,
   6.492224,
   6.872079,
   7.263482,
   7.665909,
   8.078758,
   8.501346,
   8.932908,
   9.372601,
   9.819503,
   10.27262,
   10.73086,
   11.65811,
   12.59129,
   13.5195,
   13.97813,
   14.4311,
   14.87689,
   15.31394,
   15.74069,
   16.15559,
   16.3581,
   16.55708,
   16.75233,
   16.94365,
   17.13087,
   17.31379,
   17.49225,
   17.66606,
   17.83504,
   17.99903,
   18.15786,
   18.31137,
   18.45939,
   18.60178,
   18.73838,
   18.86906,
   18.99368,
   19.1121,
   19.22419,
   19.32984,
   19.42894,
   19.52138,
   19.60706,
   19.68588,
   19.75776,
   19.82263,
   19.88041,
   19.93103,
   19.97445,
   20.01061,
   20.03948,
   20.06102,
   20.07522,
   20.08205,
   20.0815,
   20.07358,
   20.0583,
   20.03568,
   20.00573,
   19.96849,
   19.924,
   19.87232,
   19.81349,
   19.74758,
   19.67467,
   19.59483,
   19.50814,
   19.41472,
   19.31464,
   19.20803,
   19.09499,
   18.97565,
   18.85013,
   18.71857,
   18.5811,
   18.43787,
   18.28902,
   18.13472,
   17.97512,
   17.81038,
   17.64067,
   17.46617,
   17.28704,
   17.10346,
   16.91563,
   16.72371,
   16.52791,
   16.32839,
   15.91902,
   15.49713,
   15.06428,
   14.62203,
   14.17193,
   13.71552,
   12.78985,
   11.85679,
   10.92741,
   10.46732,
   10.01188,
   9.562204,
   9.119322,
   8.684188,
   8.257678,
   7.840591,
   7.433644,
   7.037475,
   6.652641,
   6.27962,
   5.918816,
   5.570553,
   5.235088,
   4.912604,
   4.603219,
   4.306987,
   4.023905,
   3.75391,
   3.496892,
   3.25269,
   3.0211,
   2.801882,
   2.594756,
   2.495935,
   2.402149,
   2.313388,
   2.229305,
   2.149582,
   2.073928,
   2.002074,
   1.933775,
   1.806949,
   1.691837,
   1.587062,
   1.49144,
   1.403951,
   1.323712,
   1.249955,
   1.182012,
   1.119296,
   1.061292,
   1.007547,
   0.9576607,
   0.8680826,
   0.7901617,
   0.7219876,
   0.6620226,
   0.6090184,
   0.561953,
   0.5199839,
   0.4824116,
   0.4486517,
   0.3906791,
   0.3429687,
   0.3032645,
   0.2698938,
   0.2415953,
   0.1965739,
   0.16277,
   0.1367858,
   0.1164107,
   0.1001584,
   0.07620872,
   0.05974928,
   0.0393029,
   0.02763306,
   0.02038934,
   0.01560578,
   0.01229282,
   0.009910047,
   0.008142863,
   0.006798447,
   0.005753488,
   0.00492627,
   0.00426097,
   0.003718451,
   0,
   0.003718451};
   graph = new TGraph(238,fit1d_MGlCED_Norm[m_J3K]_Comp[cb2_JlAwbk]_fx29,fit1d_MGlCED_Norm[m_J3K]_Comp[cb2_JlAwbk]_fy29);
   graph->SetName("fit1d_MGlCED_Norm[m_J3K]_Comp[cb2_JlAwbk]");
   graph->SetTitle("Projection of Fit1D FitS_J3K_J3K");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29 = new TH1F("Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29","Projection of Fit1D FitS_J3K_J3K",238,6.12,6.48);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->SetMinimum(0);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->SetMaximum(22.09025);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->SetDirectory(0);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->SetStats(0);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->SetMarkerStyle(20);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_MGlCED_NormoBm_J3KcB_CompoBcb2_JlAwbkcB29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_MGlCED_Norm[m_J3K]_Comp[cb2_JlAwbk]29);
   
   graph->Draw("fl");
   
   Double_t fit1d_MGlCED_Norm[m_J3K]_fx30[225] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.22,
   6.225,
   6.23,
   6.2325,
   6.235,
   6.2375,
   6.24,
   6.2425,
   6.24375,
   6.245,
   6.24625,
   6.2475,
   6.24875,
   6.249375,
   6.25,
   6.250625,
   6.25125,
   6.251875,
   6.2525,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256563,
   6.256719,
   6.256875,
   6.257031,
   6.257188,
   6.2575,
   6.257812,
   6.258125,
   6.258438,
   6.25875,
   6.259063,
   6.259375,
   6.259688,
   6.26,
   6.260313,
   6.260625,
   6.260938,
   6.26125,
   6.261563,
   6.261875,
   6.262188,
   6.2625,
   6.262813,
   6.263125,
   6.263438,
   6.26375,
   6.264063,
   6.264375,
   6.264688,
   6.265,
   6.265625,
   6.26625,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.269063,
   6.269375,
   6.269687,
   6.269844,
   6.27,
   6.270156,
   6.270313,
   6.270469,
   6.270625,
   6.270781,
   6.270938,
   6.271094,
   6.27125,
   6.271406,
   6.271562,
   6.271719,
   6.271875,
   6.272031,
   6.272188,
   6.272344,
   6.2725,
   6.272656,
   6.272813,
   6.272969,
   6.273125,
   6.273281,
   6.273438,
   6.273594,
   6.27375,
   6.273906,
   6.274063,
   6.274219,
   6.274375,
   6.274531,
   6.274688,
   6.274844,
   6.275,
   6.275156,
   6.275313,
   6.275469,
   6.275625,
   6.275781,
   6.275937,
   6.276094,
   6.27625,
   6.276406,
   6.276563,
   6.276719,
   6.276875,
   6.277031,
   6.277188,
   6.277344,
   6.2775,
   6.277656,
   6.277812,
   6.277969,
   6.278125,
   6.278281,
   6.278438,
   6.278594,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.280938,
   6.28125,
   6.281875,
   6.2825,
   6.283125,
   6.283437,
   6.28375,
   6.284063,
   6.284375,
   6.284688,
   6.285,
   6.285312,
   6.285625,
   6.285937,
   6.28625,
   6.286563,
   6.286875,
   6.287187,
   6.2875,
   6.287812,
   6.288125,
   6.288438,
   6.28875,
   6.289062,
   6.289375,
   6.289687,
   6.29,
   6.290313,
   6.290625,
   6.290781,
   6.290938,
   6.291094,
   6.29125,
   6.291562,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295625,
   6.29625,
   6.296875,
   6.2975,
   6.298125,
   6.29875,
   6.299375,
   6.3,
   6.30125,
   6.3025,
   6.30375,
   6.305,
   6.30625,
   6.3075,
   6.31,
   6.3125,
   6.315,
   6.32,
   6.325,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit1d_MGlCED_Norm[m_J3K]_fy30[225] = {
   0,
   18.04265,
   18.04265,
   17.83314,
   17.62462,
   17.41755,
   17.21267,
   17.01129,
   16.81591,
   16.63187,
   16.54762,
   16.47249,
   16.44006,
   16.41256,
   16.39175,
   16.38028,
   16.38233,
   16.39042,
   16.40478,
   16.4271,
   16.45968,
   16.50574,
   16.53519,
   16.56991,
   16.61082,
   16.65907,
   16.71613,
   16.78382,
   16.86449,
   16.91062,
   16.96121,
   17.01679,
   17.078,
   17.14556,
   17.22031,
   17.30326,
   17.39558,
   17.4987,
   17.61429,
   17.74442,
   17.81569,
   17.89156,
   17.97245,
   18.05879,
   18.24256,
   18.43797,
   18.64534,
   18.86497,
   19.09712,
   19.342,
   19.5998,
   19.87064,
   20.15461,
   20.45174,
   20.762,
   21.08529,
   21.42148,
   21.77032,
   22.13152,
   22.50472,
   22.88947,
   23.28524,
   23.69144,
   24.10737,
   24.53228,
   24.96532,
   25.40557,
   25.85202,
   26.30362,
   27.21756,
   28.13743,
   29.05233,
   29.5043,
   29.95062,
   30.38976,
   30.82015,
   31.24025,
   31.64849,
   32.04333,
   32.42324,
   32.78673,
   32.96186,
   33.13234,
   33.298,
   33.45866,
   33.61416,
   33.76434,
   33.90904,
   34.0481,
   34.18138,
   34.30873,
   34.43002,
   34.54511,
   34.65388,
   34.7562,
   34.85198,
   34.94109,
   35.02344,
   35.09893,
   35.16749,
   35.22902,
   35.28347,
   35.33077,
   35.37086,
   35.4037,
   35.42924,
   35.44746,
   35.45832,
   35.46183,
   35.45795,
   35.44671,
   35.4281,
   35.40215,
   35.36887,
   35.3283,
   35.28049,
   35.22548,
   35.16332,
   35.09409,
   35.01785,
   34.93468,
   34.84467,
   34.74791,
   34.64451,
   34.53457,
   34.41821,
   34.29554,
   34.16669,
   34.0318,
   33.89101,
   33.74445,
   33.59228,
   33.43465,
   33.27172,
   33.10365,
   32.93062,
   32.75278,
   32.57033,
   32.38343,
   31.99702,
   31.59505,
   31.17902,
   30.75048,
   30.31097,
   29.86206,
   29.40531,
   28.94225,
   28.00327,
   27.0569,
   26.11421,
   25.64746,
   25.18537,
   24.72904,
   24.27951,
   23.83772,
   23.40455,
   22.98081,
   22.56721,
   22.16439,
   21.7729,
   21.39323,
   21.02577,
   20.67085,
   20.32873,
   19.99959,
   19.68355,
   19.38067,
   19.09093,
   18.81428,
   18.55061,
   18.29975,
   18.06151,
   17.83563,
   17.62185,
   17.51971,
   17.42259,
   17.33051,
   17.2431,
   17.08106,
   16.93426,
   16.80078,
   16.67901,
   16.56758,
   16.4653,
   16.37116,
   16.28427,
   16.20386,
   16.12926,
   16.05989,
   15.99523,
   15.87829,
   15.7754,
   15.68417,
   15.60269,
   15.52942,
   15.4631,
   15.40273,
   15.34745,
   15.2495,
   15.16491,
   15.09058,
   15.02426,
   14.96428,
   14.90936,
   14.8111,
   14.72406,
   14.64485,
   14.50175,
   14.37133,
   14.2484,
   14.01501,
   13.79041,
   13.57022,
   13.3525,
   13.13625,
   12.92093,
   12.70622,
   12.49194,
   12.27795,
   12.06419,
   11.85058,
   11.6371,
   11.6371,
   11.6371,
   0};
   graph = new TGraph(225,fit1d_MGlCED_Norm[m_J3K]_fx30,fit1d_MGlCED_Norm[m_J3K]_fy30);
   graph->SetName("fit1d_MGlCED_Norm[m_J3K]");
   graph->SetTitle("Projection of Fit1D FitS_J3K_J3K");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_MGlCED_NormoBm_J3KcB30 = new TH1F("Graph_fit1d_MGlCED_NormoBm_J3KcB30","Projection of Fit1D FitS_J3K_J3K",225,6.107988,6.492012);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->SetMinimum(0);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->SetMaximum(39.00801);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->SetDirectory(0);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->SetStats(0);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->SetMarkerStyle(20);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_MGlCED_NormoBm_J3KcB30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_MGlCED_Norm[m_J3K]30);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3008[30] = {
   6.155,
   6.165,
   6.175,
   6.185,
   6.195,
   6.205,
   6.215,
   6.225,
   6.235,
   6.245,
   6.255,
   6.265,
   6.275,
   6.285,
   6.295,
   6.305,
   6.315,
   6.325,
   6.335,
   6.345,
   6.355,
   6.365,
   6.375,
   6.385,
   6.395,
   6.405,
   6.415,
   6.425,
   6.435,
   6.445};
   Double_t h_ds_1000_fy3008[30] = {
   14,
   23,
   20,
   18,
   12,
   17,
   16,
   16,
   11,
   18,
   17,
   30,
   30,
   22,
   22,
   15,
   13,
   12,
   22,
   13,
   17,
   13,
   14,
   16,
   10,
   13,
   13,
   8,
   13,
   10};
   Double_t h_ds_1000_felx3008[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_fely3008[30] = {
   3.6965,
   4.760717,
   4.434448,
   4.202887,
   3.415266,
   4.082184,
   3.957801,
   3.957801,
   3.265579,
   4.202887,
   4.082184,
   5.446522,
   5.446522,
   4.654502,
   4.654502,
   3.82938,
   3.558662,
   3.415266,
   4.654502,
   3.558662,
   4.082184,
   3.558662,
   3.6965,
   3.957801,
   3.108694,
   3.558662,
   3.558662,
   2.768386,
   3.558662,
   3.108694};
   Double_t h_ds_1000_fehx3008[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_fehy3008[30] = {
   4.830381,
   5.865235,
   5.546519,
   5.321007,
   4.559819,
   5.203719,
   5.083066,
   5.083066,
   4.416521,
   5.321007,
   5.203719,
   6.538046,
   6.538046,
   5.761366,
   5.761366,
   4.958738,
   4.697573,
   4.559819,
   5.761366,
   4.697573,
   5.203719,
   4.697573,
   4.830381,
   5.083066,
   4.26695,
   4.697573,
   4.697573,
   3.945142,
   4.697573,
   4.26695};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_fx3008,h_ds_1000_fy3008,h_ds_1000_felx3008,h_ds_1000_fehx3008,h_ds_1000_fely3008,h_ds_1000_fehy3008);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m_J3K");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003008 = new TH1F("Graph_h_ds_10003008","Histogram of ds_1000_plot__m_J3K",100,6.12,6.48);
   Graph_h_ds_10003008->SetMinimum(2.100971);
   Graph_h_ds_10003008->SetMaximum(39.66869);
   Graph_h_ds_10003008->SetDirectory(0);
   Graph_h_ds_10003008->SetStats(0);
   Graph_h_ds_10003008->SetMarkerStyle(20);
   Graph_h_ds_10003008->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003008->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003008->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003008->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003008->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003008->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003008->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003008->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003008->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003008->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003008->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003008->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003008->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003008->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003008->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003008);
   
   grae->Draw("zp");
   
   TH1D *frame_1155c100__16 = new TH1D("frame_1155c100__16","A RooPlot of \"m1234cPVM*1\"",30,6.15,6.45);
   frame_1155c100__16->SetBinContent(1,38.36495);
   frame_1155c100__16->SetMinimum(0);
   frame_1155c100__16->SetMaximum(60);
   frame_1155c100__16->SetEntries(1);
   frame_1155c100__16->SetDirectory(0);
   frame_1155c100__16->SetStats(0);
   frame_1155c100__16->SetMarkerStyle(20);
   frame_1155c100__16->GetXaxis()->SetNdivisions(-503);
   frame_1155c100__16->GetXaxis()->SetLabelFont(132);
   frame_1155c100__16->GetXaxis()->SetLabelOffset(0.025);
   frame_1155c100__16->GetXaxis()->SetLabelSize(0.06);
   frame_1155c100__16->GetXaxis()->SetTitleSize(-1);
   frame_1155c100__16->GetXaxis()->SetTitleOffset(1);
   frame_1155c100__16->GetXaxis()->SetTitleFont(132);
   frame_1155c100__16->GetYaxis()->SetNdivisions(-403);
   frame_1155c100__16->GetYaxis()->SetLabelFont(132);
   frame_1155c100__16->GetYaxis()->SetLabelOffset(0.01);
   frame_1155c100__16->GetYaxis()->SetLabelSize(0.06);
   frame_1155c100__16->GetYaxis()->SetTitleSize(0.05);
   frame_1155c100__16->GetYaxis()->SetTitleFont(132);
   frame_1155c100__16->GetZaxis()->SetLabelFont(132);
   frame_1155c100__16->GetZaxis()->SetLabelSize(0.05);
   frame_1155c100__16->GetZaxis()->SetTitleSize(0.05);
   frame_1155c100__16->GetZaxis()->SetTitleOffset(1);
   frame_1155c100__16->GetZaxis()->SetTitleFont(132);
   frame_1155c100__16->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2a.C <==
void fit_ppiX()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Oct 15 11:56:34 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",60,83,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(6.106627,-5.853658,6.468072,42.92683);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_11038020__1 = new TH1D("frame_11038020__1","A RooPlot of \"m12cPVMJ*1\"",30,6.15,6.45);
   frame_11038020__1->SetBinContent(1,29.14943);
   frame_11038020__1->SetMinimum(0);
   frame_11038020__1->SetMaximum(40);
   frame_11038020__1->SetEntries(1);
   frame_11038020__1->SetDirectory(0);
   frame_11038020__1->SetStats(0);
   frame_11038020__1->SetMarkerStyle(20);
   frame_11038020__1->GetXaxis()->SetNdivisions(-503);
   frame_11038020__1->GetXaxis()->SetLabelFont(132);
   frame_11038020__1->GetXaxis()->SetLabelOffset(0.025);
   frame_11038020__1->GetXaxis()->SetLabelSize(0.06);
   frame_11038020__1->GetXaxis()->SetTitleSize(-1);
   frame_11038020__1->GetXaxis()->SetTitleOffset(1);
   frame_11038020__1->GetXaxis()->SetTitleFont(132);
   frame_11038020__1->GetYaxis()->SetNdivisions(-504);
   frame_11038020__1->GetYaxis()->SetLabelFont(132);
   frame_11038020__1->GetYaxis()->SetLabelOffset(0.01);
   frame_11038020__1->GetYaxis()->SetLabelSize(0.06);
   frame_11038020__1->GetYaxis()->SetTitleSize(0.05);
   frame_11038020__1->GetYaxis()->SetTitleFont(132);
   frame_11038020__1->GetZaxis()->SetLabelFont(132);
   frame_11038020__1->GetZaxis()->SetLabelSize(0.05);
   frame_11038020__1->GetZaxis()->SetTitleSize(0.05);
   frame_11038020__1->GetZaxis()->SetTitleOffset(1);
   frame_11038020__1->GetZaxis()->SetTitleFont(132);
   frame_11038020__1->Draw("FUNC");
   
   Double_t fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]_fx1[36] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.22,
   6.23,
   6.24,
   6.25,
   6.26,
   6.27,
   6.28,
   6.29,
   6.3,
   6.31,
   6.32,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]_fy1[36] = {
   0,
   2.488533,
   2.488533,
   2.462765,
   2.436998,
   2.41123,
   2.385463,
   2.359696,
   2.333928,
   2.308161,
   2.282393,
   2.256626,
   2.230859,
   2.205091,
   2.179324,
   2.153556,
   2.127789,
   2.102022,
   2.076254,
   2.050487,
   2.024719,
   1.998952,
   1.973185,
   1.947417,
   1.92165,
   1.895882,
   1.870115,
   1.844348,
   1.81858,
   1.792813,
   1.767045,
   1.741278,
   1.71551,
   1.71551,
   1.71551,
   0};
   TGraph *graph = new TGraph(36,fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]_fx1,fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]_fy1);
   graph->SetName("fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]");
   graph->SetTitle("Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1 = new TH1F("Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1","Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi",100,6.107988,6.492012);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->SetMinimum(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->SetMaximum(2.737386);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->SetDirectory(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->SetStats(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->SetMarkerStyle(20);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]1);
   
   graph->Draw("l");
   
   Double_t fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_RUSklj]_fx2[219] = {
   6.15,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.205,
   6.21,
   6.215,
   6.22,
   6.2225,
   6.225,
   6.2275,
   6.23,
   6.2325,
   6.23375,
   6.235,
   6.23625,
   6.2375,
   6.23875,
   6.24,
   6.24125,
   6.241875,
   6.2425,
   6.243125,
   6.24375,
   6.244375,
   6.245,
   6.245625,
   6.24625,
   6.246875,
   6.2475,
   6.247813,
   6.248125,
   6.248437,
   6.24875,
   6.249063,
   6.249375,
   6.249688,
   6.25,
   6.250312,
   6.250625,
   6.250938,
   6.25125,
   6.251563,
   6.251875,
   6.252187,
   6.2525,
   6.252813,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256563,
   6.256875,
   6.257188,
   6.2575,
   6.257812,
   6.258125,
   6.258438,
   6.25875,
   6.259063,
   6.259375,
   6.26,
   6.265,
   6.265313,
   6.265625,
   6.265937,
   6.26625,
   6.266563,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.269063,
   6.269375,
   6.269687,
   6.27,
   6.270313,
   6.270625,
   6.270938,
   6.27125,
   6.271562,
   6.271875,
   6.272188,
   6.2725,
   6.272813,
   6.273125,
   6.273438,
   6.27375,
   6.274063,
   6.274375,
   6.274688,
   6.275,
   6.275313,
   6.275625,
   6.275937,
   6.27625,
   6.276563,
   6.276875,
   6.277188,
   6.2775,
   6.277812,
   6.278125,
   6.278438,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.280938,
   6.28125,
   6.281562,
   6.281875,
   6.282188,
   6.2825,
   6.282813,
   6.283125,
   6.283437,
   6.28375,
   6.284375,
   6.285,
   6.28625,
   6.286875,
   6.2875,
   6.288125,
   6.28875,
   6.289062,
   6.289375,
   6.289687,
   6.29,
   6.290313,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295312,
   6.295625,
   6.295938,
   6.29625,
   6.296563,
   6.296875,
   6.297187,
   6.2975,
   6.297813,
   6.298125,
   6.298438,
   6.29875,
   6.299062,
   6.299375,
   6.299688,
   6.3,
   6.300313,
   6.300625,
   6.300937,
   6.30125,
   6.301875,
   6.3025,
   6.303125,
   6.30375,
   6.304375,
   6.305,
   6.305625,
   6.30625,
   6.306875,
   6.3075,
   6.30875,
   6.31,
   6.31125,
   6.3125,
   6.31375,
   6.315,
   6.31625,
   6.3175,
   6.32,
   6.3225,
   6.325,
   6.3275,
   6.33,
   6.335,
   6.34,
   6.345,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.45};
   Double_t fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_RUSklj]_fy2[219] = {
   0.001224002,
   0,
   0.001418079,
   0.001668593,
   0.002001327,
   0.002459388,
   0.003119833,
   0.003568027,
   0.004133064,
   0.004862179,
   0.005830221,
   0.006439925,
   0.007162224,
   0.008028333,
   0.0090815,
   0.01038319,
   0.01115381,
   0.01202337,
   0.01301048,
   0.01413851,
   0.01543715,
   0.0169446,
   0.01871076,
   0.01971076,
   0.02080192,
   0.02199624,
   0.02330784,
   0.02475339,
   0.02635275,
   0.02812969,
   0.03011293,
   0.03233741,
   0.03484605,
   0.03622309,
   0.03769209,
   0.03926183,
   0.04094221,
   0.0427444,
   0.04468106,
   0.04676657,
   0.04901737,
   0.05145229,
   0.054093,
   0.05696457,
   0.06007251,
   0.0633205,
   0.06669578,
   0.07020013,
   0.07383512,
   0.07760211,
   0.08150224,
   0.08553643,
   0.08970531,
   0.09400927,
   0.09844841,
   0.1030225,
   0.1077311,
   0.1125734,
   0.1175481,
   0.1226539,
   0.1278887,
   0.1332505,
   0.1387365,
   0.1443438,
   0.1500691,
   0.1559085,
   0.1618578,
   0.1679126,
   0.1740677,
   0.1803178,
   0.1866571,
   0.1995781,
   0.3071649,
   0.3136187,
   0.3199763,
   0.3262265,
   0.3323579,
   0.3383595,
   0.3442201,
   0.3499287,
   0.3554745,
   0.3608468,
   0.366035,
   0.3710291,
   0.3758191,
   0.3803953,
   0.3847485,
   0.3888699,
   0.3927508,
   0.3963834,
   0.3997599,
   0.4028733,
   0.4057171,
   0.4082852,
   0.4105721,
   0.4125729,
   0.4142833,
   0.4156997,
   0.416819,
   0.4176387,
   0.4181572,
   0.4183731,
   0.4182862,
   0.4178966,
   0.417205,
   0.4162131,
   0.414923,
   0.4133374,
   0.4114599,
   0.4092943,
   0.4068454,
   0.4041184,
   0.4011191,
   0.3978538,
   0.3943295,
   0.3905534,
   0.3865335,
   0.382278,
   0.3777957,
   0.3730957,
   0.3681874,
   0.3630806,
   0.3577855,
   0.3523124,
   0.3466718,
   0.3408747,
   0.3349318,
   0.3288543,
   0.3226533,
   0.3163401,
   0.3099259,
   0.303422,
   0.2968395,
   0.2834833,
   0.2699449,
   0.2426591,
   0.2290711,
   0.2156184,
   0.2023688,
   0.1893839,
   0.1830085,
   0.1767196,
   0.1705233,
   0.1644252,
   0.1584303,
   0.1525436,
   0.1467692,
   0.1411112,
   0.1355731,
   0.130158,
   0.1248688,
   0.1197078,
   0.1146771,
   0.1097782,
   0.1050125,
   0.100381,
   0.0958843,
   0.09152273,
   0.08729632,
   0.08320481,
   0.07924765,
   0.07542405,
   0.07173297,
   0.06817314,
   0.06474306,
   0.06144106,
   0.0582692,
   0.0552896,
   0.05251046,
   0.04991516,
   0.04748873,
   0.04521762,
   0.04308956,
   0.04109346,
   0.03921921,
   0.03745763,
   0.03580038,
   0.03423982,
   0.03276898,
   0.0313815,
   0.02883376,
   0.02655544,
   0.02451178,
   0.02267328,
   0.02101476,
   0.01951469,
   0.01815456,
   0.01691838,
   0.01579231,
   0.01476436,
   0.01296216,
   0.01144266,
   0.01015243,
   0.009049724,
   0.00810162,
   0.007281891,
   0.006569486,
   0.005947365,
   0.004920913,
   0.004118388,
   0.003481809,
   0.002970337,
   0.002554634,
   0.001930282,
   0.001494394,
   0.001180803,
   0.0009493935,
   0.000640759,
   0.0004529219,
   0.0003320491,
   0.0002507333,
   0.0001940086,
   0.0001532265,
   0.0001231492,
   0.0001004776,
   8.306199e-05,
   6.946107e-05,
   0,
   6.946107e-05};
   graph = new TGraph(219,fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_RUSklj]_fx2,fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_RUSklj]_fy2);
   graph->SetName("fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_RUSklj]");
   graph->SetTitle("Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1194;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2 = new TH1F("Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2","Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi",219,6.12,6.48);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->SetMinimum(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->SetMaximum(0.4602105);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->SetDirectory(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->SetStats(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->SetMarkerStyle(20);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_RUSkljcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_RUSklj]2);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_oTBovj]_fx3[33] = {
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.21,
   6.22,
   6.23,
   6.24,
   6.25,
   6.26,
   6.27,
   6.28,
   6.29,
   6.3,
   6.31,
   6.32,
   6.33,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.45};
   Double_t fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_oTBovj]_fy3[33] = {
   1.324435,
   1.280287,
   1.23614,
   1.191992,
   1.147844,
   1.103696,
   1.059548,
   1.0154,
   0.9712525,
   0.9271047,
   0.8829568,
   0.838809,
   0.7946611,
   0.7505133,
   0.7063655,
   0.6622176,
   0.6180698,
   0.5739219,
   0.5297741,
   0.4856263,
   0.4414784,
   0.3973306,
   0.3531827,
   0.3090349,
   0.264887,
   0.2207392,
   0.1765914,
   0.1324435,
   0.08829569,
   0.04414784,
   3.3991e-09,
   0,
   3.3991e-09};
   graph = new TGraph(33,fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_oTBovj]_fx3,fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_oTBovj]_fy3);
   graph->SetName("fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_oTBovj]");
   graph->SetTitle("Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi");
   graph->SetFillColor(8);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3 = new TH1F("Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3","Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi",100,6.12,6.48);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->SetMinimum(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->SetMaximum(1.456879);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->SetDirectory(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->SetStats(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->SetMarkerStyle(20);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_oTBovjcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_oTBovj]3);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]_fx4[219] = {
   6.15,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.205,
   6.21,
   6.215,
   6.22,
   6.2225,
   6.225,
   6.2275,
   6.23,
   6.2325,
   6.23375,
   6.235,
   6.23625,
   6.2375,
   6.23875,
   6.24,
   6.24125,
   6.241875,
   6.2425,
   6.243125,
   6.24375,
   6.244375,
   6.245,
   6.245625,
   6.24625,
   6.246875,
   6.2475,
   6.247813,
   6.248125,
   6.248437,
   6.24875,
   6.249063,
   6.249375,
   6.249688,
   6.25,
   6.250312,
   6.250625,
   6.250938,
   6.25125,
   6.251563,
   6.251875,
   6.252187,
   6.2525,
   6.252813,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256563,
   6.256875,
   6.257188,
   6.2575,
   6.257812,
   6.258125,
   6.258438,
   6.25875,
   6.259063,
   6.259375,
   6.26,
   6.265,
   6.265313,
   6.265625,
   6.265937,
   6.26625,
   6.266563,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.269063,
   6.269375,
   6.269687,
   6.27,
   6.270313,
   6.270625,
   6.270938,
   6.27125,
   6.271562,
   6.271875,
   6.272188,
   6.2725,
   6.272813,
   6.273125,
   6.273438,
   6.27375,
   6.274063,
   6.274375,
   6.274688,
   6.275,
   6.275313,
   6.275625,
   6.275937,
   6.27625,
   6.276563,
   6.276875,
   6.277188,
   6.2775,
   6.277812,
   6.278125,
   6.278438,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.280938,
   6.28125,
   6.281562,
   6.281875,
   6.282188,
   6.2825,
   6.282813,
   6.283125,
   6.283437,
   6.28375,
   6.284375,
   6.285,
   6.28625,
   6.286875,
   6.2875,
   6.288125,
   6.28875,
   6.289062,
   6.289375,
   6.289687,
   6.29,
   6.290313,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295312,
   6.295625,
   6.295938,
   6.29625,
   6.296563,
   6.296875,
   6.297187,
   6.2975,
   6.297813,
   6.298125,
   6.298438,
   6.29875,
   6.299062,
   6.299375,
   6.299688,
   6.3,
   6.300313,
   6.300625,
   6.300937,
   6.30125,
   6.301875,
   6.3025,
   6.303125,
   6.30375,
   6.304375,
   6.305,
   6.305625,
   6.30625,
   6.306875,
   6.3075,
   6.30875,
   6.31,
   6.31125,
   6.3125,
   6.31375,
   6.315,
   6.31625,
   6.3175,
   6.32,
   6.3225,
   6.325,
   6.3275,
   6.33,
   6.335,
   6.34,
   6.345,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.45};
   Double_t fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]_fy4[219] = {
   0.05128381,
   0,
   0.05941535,
   0.06991148,
   0.08385255,
   0.1030446,
   0.1307163,
   0.1494949,
   0.1731691,
   0.2037179,
   0.2442774,
   0.2698231,
   0.3000863,
   0.3363749,
   0.380501,
   0.4350396,
   0.4673277,
   0.5037607,
   0.5451191,
   0.592382,
   0.646793,
   0.7099528,
   0.7839521,
   0.8258506,
   0.8715686,
   0.921609,
   0.976563,
   1.037129,
   1.10414,
   1.178591,
   1.261686,
   1.354888,
   1.459997,
   1.517692,
   1.579241,
   1.645011,
   1.715416,
   1.790925,
   1.872068,
   1.959448,
   2.053753,
   2.155772,
   2.266414,
   2.386728,
   2.516946,
   2.653032,
   2.794452,
   2.941278,
   3.093579,
   3.25141,
   3.41482,
   3.583846,
   3.758516,
   3.938845,
   4.124838,
   4.316487,
   4.51377,
   4.716653,
   4.925088,
   5.13901,
   5.358343,
   5.582992,
   5.812848,
   6.047787,
   6.287666,
   6.532327,
   6.781596,
   7.03528,
   7.29317,
   7.555041,
   7.820648,
   8.362019,
   12.86974,
   13.14015,
   13.40652,
   13.66839,
   13.92529,
   14.17675,
   14.4223,
   14.66148,
   14.89384,
   15.11893,
   15.33631,
   15.54555,
   15.74625,
   15.93798,
   16.12038,
   16.29305,
   16.45566,
   16.60786,
   16.74933,
   16.87978,
   16.99893,
   17.10653,
   17.20234,
   17.28617,
   17.35784,
   17.41718,
   17.46408,
   17.49843,
   17.52015,
   17.5292,
   17.52555,
   17.50923,
   17.48025,
   17.4387,
   17.38464,
   17.31821,
   17.23954,
   17.14881,
   17.0462,
   16.93195,
   16.80628,
   16.66947,
   16.5218,
   16.36359,
   16.19516,
   16.01687,
   15.82906,
   15.63214,
   15.42649,
   15.21252,
   14.99067,
   14.76135,
   14.52502,
   14.28213,
   14.03313,
   13.77849,
   13.51868,
   13.25417,
   12.98542,
   12.71292,
   12.43712,
   11.87752,
   11.31028,
   10.16705,
   9.597728,
   9.034083,
   8.478943,
   7.934898,
   7.667776,
   7.404282,
   7.144667,
   6.889164,
   6.63799,
   6.391343,
   6.149406,
   5.912344,
   5.680306,
   5.453423,
   5.231813,
   5.015575,
   4.804794,
   4.599538,
   4.399864,
   4.205811,
   4.017406,
   3.834663,
   3.657583,
   3.486155,
   3.320356,
   3.160153,
   3.005502,
   2.85635,
   2.712636,
   2.574287,
   2.44139,
   2.31655,
   2.200108,
   2.091369,
   1.989705,
   1.894549,
   1.805387,
   1.721753,
   1.643225,
   1.569418,
   1.499981,
   1.434596,
   1.37297,
   1.314837,
   1.208091,
   1.112632,
   1.027006,
   0.9499758,
   0.8804865,
   0.8176359,
   0.7606482,
   0.7088541,
   0.6616739,
   0.618604,
   0.5430947,
   0.4794299,
   0.4253711,
   0.3791696,
   0.3394455,
   0.3051001,
   0.2752514,
   0.2491855,
   0.2061788,
   0.1725542,
   0.1458825,
   0.1244526,
   0.1070353,
   0.08087587,
   0.06261285,
   0.04947384,
   0.03977814,
   0.02684682,
   0.01897674,
   0.01391235,
   0.01050534,
   0.008128664,
   0.006419955,
   0.005159766,
   0.004209857,
   0.003480171,
   0.002910313,
   0,
   0.002910313};
   graph = new TGraph(219,fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]_fx4,fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]_fy4);
   graph->SetName("fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]");
   graph->SetTitle("Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4 = new TH1F("Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4","Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi",219,6.12,6.48);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->SetMinimum(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->SetMaximum(19.28212);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->SetDirectory(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->SetStats(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->SetMarkerStyle(20);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]4);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_fx5[218] = {
   6.13999,
   6.14,
   6.15,
   6.16,
   6.17,
   6.18,
   6.19,
   6.2,
   6.205,
   6.21,
   6.215,
   6.22,
   6.2225,
   6.225,
   6.2275,
   6.23,
   6.2325,
   6.23375,
   6.235,
   6.23625,
   6.2375,
   6.23875,
   6.24,
   6.24125,
   6.241875,
   6.2425,
   6.243125,
   6.24375,
   6.244375,
   6.245,
   6.245625,
   6.24625,
   6.246875,
   6.2475,
   6.247813,
   6.248125,
   6.248437,
   6.24875,
   6.249063,
   6.249375,
   6.249688,
   6.25,
   6.250312,
   6.250625,
   6.250938,
   6.25125,
   6.251563,
   6.251875,
   6.252187,
   6.2525,
   6.252813,
   6.253125,
   6.253438,
   6.25375,
   6.254062,
   6.254375,
   6.254688,
   6.255,
   6.255313,
   6.255625,
   6.255937,
   6.25625,
   6.256563,
   6.256875,
   6.257188,
   6.2575,
   6.257812,
   6.258125,
   6.258438,
   6.25875,
   6.259063,
   6.259375,
   6.26,
   6.265,
   6.265313,
   6.265625,
   6.265937,
   6.26625,
   6.266563,
   6.266875,
   6.267188,
   6.2675,
   6.267812,
   6.268125,
   6.268438,
   6.26875,
   6.269063,
   6.269375,
   6.269687,
   6.27,
   6.270313,
   6.270625,
   6.270938,
   6.27125,
   6.271562,
   6.271875,
   6.272188,
   6.2725,
   6.272813,
   6.273125,
   6.273438,
   6.27375,
   6.274063,
   6.274375,
   6.274688,
   6.275,
   6.275313,
   6.275625,
   6.275937,
   6.27625,
   6.276563,
   6.276875,
   6.277188,
   6.2775,
   6.277812,
   6.278125,
   6.278438,
   6.27875,
   6.279063,
   6.279375,
   6.279687,
   6.28,
   6.280313,
   6.280625,
   6.280938,
   6.28125,
   6.281562,
   6.281875,
   6.282188,
   6.2825,
   6.282813,
   6.283125,
   6.28375,
   6.284375,
   6.285,
   6.28625,
   6.286875,
   6.2875,
   6.288125,
   6.28875,
   6.289062,
   6.289375,
   6.289687,
   6.29,
   6.290313,
   6.290625,
   6.290938,
   6.29125,
   6.291562,
   6.291875,
   6.292188,
   6.2925,
   6.292813,
   6.293125,
   6.293437,
   6.29375,
   6.294063,
   6.294375,
   6.294688,
   6.295,
   6.295312,
   6.295625,
   6.295938,
   6.29625,
   6.296563,
   6.296875,
   6.297187,
   6.2975,
   6.297813,
   6.298125,
   6.298438,
   6.29875,
   6.299062,
   6.299375,
   6.299688,
   6.3,
   6.300313,
   6.300625,
   6.30125,
   6.301875,
   6.3025,
   6.303125,
   6.30375,
   6.304375,
   6.305,
   6.305625,
   6.30625,
   6.306875,
   6.3075,
   6.30875,
   6.31,
   6.31125,
   6.3125,
   6.31375,
   6.315,
   6.31625,
   6.3175,
   6.32,
   6.3225,
   6.325,
   6.3275,
   6.33,
   6.335,
   6.34,
   6.35,
   6.36,
   6.37,
   6.38,
   6.39,
   6.4,
   6.41,
   6.42,
   6.43,
   6.44,
   6.45,
   6.45,
   6.46,
   6.46001};
   Double_t fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_fy5[218] = {
   0,
   3.865476,
   3.865476,
   3.803886,
   3.744717,
   3.689076,
   3.638811,
   3.597228,
   3.581497,
   3.570779,
   3.567099,
   3.573669,
   3.582345,
   3.595852,
   3.615528,
   3.643228,
   3.68159,
   3.705909,
   3.734472,
   3.768078,
   3.80773,
   3.8547,
   3.910628,
   3.977654,
   4.016183,
   4.058622,
   4.105487,
   4.157383,
   4.215026,
   4.279266,
   4.351124,
   4.431832,
   4.522889,
   4.626137,
   4.683025,
   4.743857,
   4.809012,
   4.878913,
   4.95404,
   5.034934,
   5.122215,
   5.216586,
   5.318855,
   5.429953,
   5.550954,
   5.682095,
   5.819244,
   5.961854,
   6.11,
   6.263751,
   6.423164,
   6.588289,
   6.759164,
   6.935818,
   7.118267,
   7.306514,
   7.500552,
   7.700359,
   7.9059,
   8.117124,
   8.333967,
   8.55635,
   8.784176,
   9.017333,
   9.255694,
   9.499114,
   9.74743,
   10.00046,
   10.25802,
   10.51988,
   10.78581,
   11.05558,
   11.6055,
   16.18585,
   16.46052,
   16.73107,
   16.99701,
   17.25785,
   17.51313,
   17.76235,
   18.00506,
   18.24078,
   18.46905,
   18.68944,
   18.90149,
   19.10479,
   19.29892,
   19.48348,
   19.65809,
   19.8224,
   19.97604,
   20.1187,
   20.25008,
   20.36989,
   20.47787,
   20.57379,
   20.65744,
   20.72863,
   20.78721,
   20.83304,
   20.86602,
   20.88607,
   20.89315,
   20.88724,
   20.86834,
   20.83649,
   20.79175,
   20.73422,
   20.66402,
   20.58129,
   20.4862,
   20.37897,
   20.2598,
   20.12895,
   19.98669,
   19.83331,
   19.66914,
   19.49451,
   19.30977,
   19.1153,
   18.91149,
   18.69875,
   18.47749,
   18.24815,
   18.01118,
   17.76702,
   17.51615,
   17.25902,
   16.99612,
   16.72793,
   16.45492,
   16.17757,
   15.61181,
   15.03448,
   14.44934,
   13.27008,
   12.6828,
   12.10134,
   11.52858,
   10.96718,
   10.69149,
   10.41953,
   10.15153,
   9.887744,
   9.62839,
   9.373671,
   9.123775,
   8.87887,
   8.639109,
   8.404627,
   8.175542,
   7.951958,
   7.733961,
   7.521622,
   7.314997,
   7.114128,
   6.919041,
   6.729752,
   6.546261,
   6.368556,
   6.196615,
   6.030404,
   5.869877,
   5.714981,
   5.565651,
   5.421815,
   5.283562,
   5.153557,
   5.032152,
   4.918633,
   4.812358,
   4.712745,
   4.61927,
   4.531455,
   4.448868,
   4.371115,
   4.297836,
   4.228705,
   4.101718,
   3.988054,
   3.885948,
   3.793909,
   3.71067,
   3.635152,
   3.566432,
   3.503715,
   3.446315,
   3.393639,
   3.345171,
   3.25912,
   3.185196,
   3.121108,
   3.065064,
   3.015653,
   2.971748,
   2.932448,
   2.89702,
   2.835508,
   2.783602,
   2.738815,
   2.699395,
   2.664083,
   2.602342,
   2.548685,
   2.45539,
   2.372235,
   2.294262,
   2.219162,
   2.145758,
   2.073409,
   2.001745,
   1.930539,
   1.859651,
   1.788989,
   1.71849,
   1.71849,
   1.71849,
   0};
   graph = new TGraph(218,fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_fx5,fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_fy5);
   graph->SetName("fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]");
   graph->SetTitle("Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5 = new TH1F("Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5","Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi",218,6.107988,6.492012);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->SetMinimum(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->SetMaximum(22.98247);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->SetDirectory(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->SetStats(0);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->SetMarkerStyle(20);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmpsi_PpioRaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mpsi_Ppi|aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]5);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_fx3001[30] = {
   6.155,
   6.165,
   6.175,
   6.185,
   6.195,
   6.205,
   6.215,
   6.225,
   6.235,
   6.245,
   6.255,
   6.265,
   6.275,
   6.285,
   6.295,
   6.305,
   6.315,
   6.325,
   6.335,
   6.345,
   6.355,
   6.365,
   6.375,
   6.385,
   6.395,
   6.405,
   6.415,
   6.425,
   6.435,
   6.445};
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_fy3001[30] = {
   4,
   3,
   6,
   6,
   2,
   4,
   3,
   5,
   2,
   4,
   7,
   12,
   22,
   13,
   11,
   3,
   3,
   3,
   3,
   5,
   2,
   2,
   0,
   3,
   0,
   4,
   2,
   1,
   1,
   2};
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_felx3001[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_fely3001[30] = {
   1.914339,
   1.632705,
   2.379931,
   2.379931,
   1.291815,
   1.914339,
   1.632705,
   2.159691,
   1.291815,
   1.914339,
   2.58147,
   3.415266,
   4.654502,
   3.558662,
   3.265579,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   2.159691,
   1.291815,
   1.291815,
   0,
   1.632705,
   0,
   1.914339,
   1.291815,
   0.8272462,
   0.8272462,
   1.291815};
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_fehx3001[30] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_fehy3001[30] = {
   3.162753,
   2.918186,
   3.583642,
   3.583642,
   2.63786,
   3.162753,
   2.918186,
   3.382473,
   2.63786,
   3.162753,
   3.770281,
   4.559819,
   5.761366,
   4.697573,
   4.416521,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   3.382473,
   2.63786,
   2.63786,
   1.147874,
   2.918186,
   1.147874,
   3.162753,
   2.63786,
   2.299527,
   2.299527,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_fx3001,h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_fy3001,h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_felx3001,h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_fehx3001,h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_fely3001,h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]_fehy3001);
   grae->SetName("h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]");
   grae->SetTitle("Histogram of ds_1000_plot__mb_Ppi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001","Histogram of ds_1000_plot__mb_Ppi",100,6.12,6.48);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->SetMaximum(30.5375);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng2_fit2cLSX_PpiaNSY_PPi__PpicB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng2_fit2:SX_Ppi&SY_PPi__Ppi]3001);
   
   grae->Draw("zp");
   
   TH1D *frame_11038020__2 = new TH1D("frame_11038020__2","A RooPlot of \"m12cPVMJ*1\"",30,6.15,6.45);
   frame_11038020__2->SetBinContent(1,29.14943);
   frame_11038020__2->SetMinimum(0);
   frame_11038020__2->SetMaximum(40);
   frame_11038020__2->SetEntries(1);
   frame_11038020__2->SetDirectory(0);
   frame_11038020__2->SetStats(0);
   frame_11038020__2->SetMarkerStyle(20);
   frame_11038020__2->GetXaxis()->SetNdivisions(-503);
   frame_11038020__2->GetXaxis()->SetLabelFont(132);
   frame_11038020__2->GetXaxis()->SetLabelOffset(0.025);
   frame_11038020__2->GetXaxis()->SetLabelSize(0.06);
   frame_11038020__2->GetXaxis()->SetTitleSize(-1);
   frame_11038020__2->GetXaxis()->SetTitleOffset(1);
   frame_11038020__2->GetXaxis()->SetTitleFont(132);
   frame_11038020__2->GetYaxis()->SetNdivisions(-504);
   frame_11038020__2->GetYaxis()->SetLabelFont(132);
   frame_11038020__2->GetYaxis()->SetLabelOffset(0.01);
   frame_11038020__2->GetYaxis()->SetLabelSize(0.06);
   frame_11038020__2->GetYaxis()->SetTitleSize(0.05);
   frame_11038020__2->GetYaxis()->SetTitleFont(132);
   frame_11038020__2->GetZaxis()->SetLabelFont(132);
   frame_11038020__2->GetZaxis()->SetLabelSize(0.05);
   frame_11038020__2->GetZaxis()->SetTitleSize(0.05);
   frame_11038020__2->GetZaxis()->SetTitleOffset(1);
   frame_11038020__2->GetZaxis()->SetTitleFont(132);
   frame_11038020__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
void fit_ppiY()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Oct 28 16:57:12 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",242,265,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.665663,-2.926829,3.701807,21.46341);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_120a5850__3 = new TH1D("frame_120a5850__3","A RooPlot of \"m1cPVMJB*1\"",30,3.67,3.7);
   frame_120a5850__3->SetBinContent(1,14.9803);
   frame_120a5850__3->SetMinimum(0);
   frame_120a5850__3->SetMaximum(20);
   frame_120a5850__3->SetEntries(1);
   frame_120a5850__3->SetDirectory(0);
   frame_120a5850__3->SetStats(0);
   frame_120a5850__3->SetMarkerStyle(20);
   frame_120a5850__3->GetXaxis()->SetDecimals();
   frame_120a5850__3->GetXaxis()->SetNdivisions(505);
   frame_120a5850__3->GetXaxis()->SetLabelFont(132);
   frame_120a5850__3->GetXaxis()->SetLabelOffset(0.025);
   frame_120a5850__3->GetXaxis()->SetLabelSize(0.06);
   frame_120a5850__3->GetXaxis()->SetTitleSize(-1);
   frame_120a5850__3->GetXaxis()->SetTitleOffset(1);
   frame_120a5850__3->GetXaxis()->SetTitleFont(132);
   frame_120a5850__3->GetYaxis()->SetNdivisions(-504);
   frame_120a5850__3->GetYaxis()->SetLabelFont(132);
   frame_120a5850__3->GetYaxis()->SetLabelOffset(0.01);
   frame_120a5850__3->GetYaxis()->SetLabelSize(0.06);
   frame_120a5850__3->GetYaxis()->SetTitleSize(0.05);
   frame_120a5850__3->GetYaxis()->SetTitleFont(132);
   frame_120a5850__3->GetZaxis()->SetLabelFont(132);
   frame_120a5850__3->GetZaxis()->SetLabelSize(0.05);
   frame_120a5850__3->GetZaxis()->SetTitleSize(0.05);
   frame_120a5850__3->GetZaxis()->SetTitleOffset(1);
   frame_120a5850__3->GetZaxis()->SetTitleFont(132);
   frame_120a5850__3->Draw("FUNC");
   
   Double_t fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]_fx6[36] = {
   3.668999,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.679,
   3.68,
   3.681,
   3.682,
   3.683,
   3.684,
   3.685,
   3.686,
   3.687,
   3.688,
   3.689,
   3.69,
   3.691,
   3.692,
   3.693,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701001};
   Double_t fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]_fy6[36] = {
   0,
   0.4823098,
   0.4823098,
   0.4837345,
   0.4851593,
   0.486584,
   0.4880087,
   0.4894334,
   0.4908581,
   0.4922829,
   0.4937076,
   0.4951323,
   0.496557,
   0.4979817,
   0.4994064,
   0.5008312,
   0.5022559,
   0.5036806,
   0.5051053,
   0.50653,
   0.5079548,
   0.5093795,
   0.5108042,
   0.5122289,
   0.5136536,
   0.5150784,
   0.5165031,
   0.5179278,
   0.5193525,
   0.5207772,
   0.5222019,
   0.5236267,
   0.5250514,
   0.5250514,
   0.5250514,
   0};
   TGraph *graph = new TGraph(36,fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]_fx6,fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]_fy6);
   graph->SetName("fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]");
   graph->SetTitle("Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6 = new TH1F("Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6","Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi",100,3.665799,3.704201);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->SetMinimum(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->SetMaximum(0.5775565);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->SetDirectory(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->SetStats(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->SetMarkerStyle(20);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBpol2cB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[pol2]6);
   
   graph->Draw("l");
   
   Double_t fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_Dkgvlo]_fx7[34] = {
   3.67,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.676,
   3.677,
   3.678,
   3.679,
   3.68,
   3.681,
   3.682,
   3.683,
   3.684,
   3.685,
   3.686,
   3.687,
   3.688,
   3.689,
   3.69,
   3.691,
   3.692,
   3.693,
   3.694,
   3.695,
   3.696,
   3.697,
   3.698,
   3.699,
   3.7,
   3.7,
   3.7};
   Double_t fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_Dkgvlo]_fy7[34] = {
   5.077961e-07,
   0,
   0.00241902,
   0.004869398,
   0.007351787,
   0.009866334,
   0.01241319,
   0.01499249,
   0.01760438,
   0.02024902,
   0.02292655,
   0.02563711,
   0.02838084,
   0.0311579,
   0.03396843,
   0.03681257,
   0.03969047,
   0.04260227,
   0.04554811,
   0.04852815,
   0.05154252,
   0.05459137,
   0.05767484,
   0.06079308,
   0.06394623,
   0.06713443,
   0.07035783,
   0.07361657,
   0.07691079,
   0.08024063,
   0.08360624,
   0.08700777,
   0,
   0.08700777};
   graph = new TGraph(34,fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_Dkgvlo]_fx7,fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_Dkgvlo]_fy7);
   graph->SetName("fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_Dkgvlo]");
   graph->SetTitle("Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1194;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7 = new TH1F("Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7","Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi",100,3.667,3.703);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->SetMinimum(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->SetMaximum(0.09570854);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->SetDirectory(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->SetStats(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->SetMarkerStyle(20);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_DkgvlocB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_Dkgvlo]7);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_LRqvFg]_fx8[210] = {
   3.67,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.6775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.680688,
   3.68075,
   3.680813,
   3.680875,
   3.680938,
   3.681,
   3.681062,
   3.681125,
   3.681188,
   3.68125,
   3.681312,
   3.681375,
   3.681437,
   3.6815,
   3.681563,
   3.681625,
   3.681687,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.68325,
   3.683375,
   3.6835,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684312,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685563,
   3.685625,
   3.685688,
   3.68575,
   3.685812,
   3.685875,
   3.685938,
   3.686,
   3.686063,
   3.686125,
   3.686187,
   3.68625,
   3.686313,
   3.686375,
   3.686438,
   3.6865,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687813,
   3.687875,
   3.688,
   3.688125,
   3.68825,
   3.6885,
   3.688625,
   3.68875,
   3.688875,
   3.689,
   3.689062,
   3.689125,
   3.689188,
   3.68925,
   3.689312,
   3.689375,
   3.689437,
   3.6895,
   3.689563,
   3.689625,
   3.689687,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.690688,
   3.69075,
   3.690813,
   3.690875,
   3.690938,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.692875,
   3.693,
   3.693125,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.69525,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.699,
   3.7,
   3.7,
   3.7};
   Double_t fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_LRqvFg]_fy8[210] = {
   0.006223778,
   0,
   0.006967622,
   0.007877623,
   0.00901167,
   0.0104567,
   0.01234886,
   0.01352757,
   0.01491272,
   0.01655951,
   0.0185438,
   0.02097259,
   0.02400124,
   0.02580921,
   0.02786332,
   0.03021384,
   0.03292516,
   0.036081,
   0.03979204,
   0.04190043,
   0.0442074,
   0.04674049,
   0.04953243,
   0.05262229,
   0.05605716,
   0.05989422,
   0.06420352,
   0.06907177,
   0.07174836,
   0.0746074,
   0.07766703,
   0.08094774,
   0.08447285,
   0.08826896,
   0.09236653,
   0.09680059,
   0.1016116,
   0.1068467,
   0.1125607,
   0.1187603,
   0.1252411,
   0.1319812,
   0.1389846,
   0.146255,
   0.1537957,
   0.1616095,
   0.169699,
   0.1780659,
   0.1867119,
   0.1956376,
   0.2048436,
   0.2143294,
   0.2240941,
   0.2341363,
   0.2444535,
   0.255043,
   0.2659009,
   0.2770229,
   0.2884038,
   0.3000376,
   0.3119176,
   0.3240361,
   0.3363848,
   0.3489545,
   0.3617351,
   0.3747157,
   0.3878846,
   0.4012293,
   0.4283917,
   0.4560865,
   0.4841847,
   0.541018,
   0.5694408,
   0.5976448,
   0.6254541,
   0.6526876,
   0.666031,
   0.6791613,
   0.6920554,
   0.7046902,
   0.7170427,
   0.7290902,
   0.74081,
   0.7521802,
   0.7631789,
   0.7737849,
   0.7839775,
   0.7937364,
   0.8030424,
   0.8118766,
   0.8202213,
   0.8280593,
   0.8353746,
   0.8421521,
   0.8483776,
   0.8540382,
   0.859122,
   0.8636182,
   0.8675173,
   0.8708111,
   0.8734924,
   0.8755557,
   0.8769964,
   0.8778116,
   0.8779993,
   0.8775594,
   0.8764926,
   0.8748012,
   0.872489,
   0.8695608,
   0.8660229,
   0.8618828,
   0.8571493,
   0.8518324,
   0.8459434,
   0.8394944,
   0.8324991,
   0.8249718,
   0.8169283,
   0.8083848,
   0.7993588,
   0.7898685,
   0.779933,
   0.7695719,
   0.7588056,
   0.747655,
   0.7361417,
   0.7242875,
   0.7121148,
   0.6996461,
   0.6869044,
   0.6739125,
   0.6606938,
   0.6472713,
   0.6199074,
   0.5920045,
   0.5637426,
   0.5068338,
   0.4785139,
   0.4504858,
   0.422888,
   0.395847,
   0.3825714,
   0.3694767,
   0.3565751,
   0.343878,
   0.3313959,
   0.3191386,
   0.307115,
   0.2953331,
   0.2838001,
   0.2725551,
   0.2617548,
   0.2514021,
   0.2414775,
   0.2319626,
   0.2228398,
   0.2140921,
   0.2057034,
   0.1976585,
   0.1899426,
   0.1825416,
   0.1754422,
   0.1686315,
   0.1620973,
   0.1558278,
   0.1498119,
   0.1440388,
   0.1384984,
   0.1331809,
   0.1280768,
   0.1231773,
   0.1184737,
   0.113958,
   0.1054591,
   0.09762183,
   0.09039256,
   0.08372215,
   0.0775656,
   0.07188168,
   0.06663257,
   0.06178362,
   0.05730307,
   0.05316173,
   0.04933287,
   0.04579191,
   0.0425163,
   0.03948532,
   0.03667994,
   0.03408266,
   0.0316774,
   0.02944936,
   0.02547163,
   0.02205313,
   0.01911218,
   0.01657948,
   0.01439616,
   0.01251216,
   0.01088484,
   0.009477862,
   0.008260236,
   0.006290962,
   0.004807905,
   0.003686979,
   0.002836772,
   0.002189687,
   0.001316959,
   0.000801646,
   0,
   0.000801646};
   graph = new TGraph(210,fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_LRqvFg]_fx8,fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_LRqvFg]_fy8);
   graph->SetName("fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_LRqvFg]");
   graph->SetTitle("Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8 = new TH1F("Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8","Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi",210,3.667,3.703);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->SetMinimum(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->SetMaximum(0.9657993);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->SetDirectory(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->SetStats(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->SetMarkerStyle(20);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2_LRqvFgcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2_LRqvFg]8);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]_fx9[210] = {
   3.67,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.6775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.680688,
   3.68075,
   3.680813,
   3.680875,
   3.680938,
   3.681,
   3.681062,
   3.681125,
   3.681188,
   3.68125,
   3.681312,
   3.681375,
   3.681437,
   3.6815,
   3.681563,
   3.681625,
   3.681687,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.68325,
   3.683375,
   3.6835,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684312,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685563,
   3.685625,
   3.685688,
   3.68575,
   3.685812,
   3.685875,
   3.685938,
   3.686,
   3.686063,
   3.686125,
   3.686187,
   3.68625,
   3.686313,
   3.686375,
   3.686438,
   3.6865,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687813,
   3.687875,
   3.688,
   3.688125,
   3.68825,
   3.6885,
   3.688625,
   3.68875,
   3.688875,
   3.689,
   3.689062,
   3.689125,
   3.689188,
   3.68925,
   3.689312,
   3.689375,
   3.689437,
   3.6895,
   3.689563,
   3.689625,
   3.689687,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.690688,
   3.69075,
   3.690813,
   3.690875,
   3.690938,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.692875,
   3.693,
   3.693125,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.69525,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.699,
   3.7,
   3.7,
   3.7};
   Double_t fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]_fy9[210] = {
   0.05923361,
   0,
   0.066313,
   0.07497376,
   0.08576683,
   0.09951961,
   0.1175279,
   0.1287461,
   0.141929,
   0.1576019,
   0.176487,
   0.1996026,
   0.2284272,
   0.2456342,
   0.2651838,
   0.2875544,
   0.3133589,
   0.343394,
   0.3787131,
   0.3987792,
   0.4207354,
   0.4448436,
   0.4714153,
   0.5008225,
   0.5335132,
   0.5700317,
   0.6110447,
   0.6573772,
   0.6828512,
   0.7100616,
   0.7391809,
   0.7704045,
   0.8039541,
   0.8400828,
   0.8790806,
   0.9212809,
   0.9670692,
   1.016893,
   1.071275,
   1.130278,
   1.191958,
   1.256106,
   1.322759,
   1.391954,
   1.463721,
   1.538087,
   1.615077,
   1.694708,
   1.776994,
   1.861944,
   1.949559,
   2.039839,
   2.132773,
   2.228347,
   2.326539,
   2.427322,
   2.53066,
   2.636512,
   2.744828,
   2.85555,
   2.968615,
   3.083951,
   3.201478,
   3.321107,
   3.442744,
   3.566284,
   3.691617,
   3.818623,
   4.077136,
   4.340715,
   4.608134,
   5.149035,
   5.419543,
   5.687969,
   5.952638,
   6.211828,
   6.338822,
   6.463787,
   6.586504,
   6.706753,
   6.824316,
   6.938975,
   7.050517,
   7.15873,
   7.263408,
   7.364349,
   7.461354,
   7.554233,
   7.642801,
   7.726879,
   7.806298,
   7.880895,
   7.950517,
   8.01502,
   8.074271,
   8.128144,
   8.176528,
   8.21932,
   8.256429,
   8.287776,
   8.313296,
   8.332932,
   8.346644,
   8.354402,
   8.356189,
   8.352002,
   8.341849,
   8.325752,
   8.303746,
   8.275878,
   8.242206,
   8.202804,
   8.157754,
   8.107151,
   8.051103,
   7.989726,
   7.923149,
   7.851511,
   7.774957,
   7.693646,
   7.607743,
   7.517422,
   7.422862,
   7.324252,
   7.221786,
   7.115662,
   7.006087,
   6.893267,
   6.777415,
   6.658747,
   6.53748,
   6.413833,
   6.288026,
   6.16028,
   5.899849,
   5.634288,
   5.365311,
   4.823693,
   4.554163,
   4.287412,
   4.024755,
   3.767398,
   3.641049,
   3.516423,
   3.393634,
   3.272792,
   3.153997,
   3.03734,
   2.922908,
   2.810775,
   2.701013,
   2.59399,
   2.491201,
   2.392671,
   2.298216,
   2.20766,
   2.120835,
   2.03758,
   1.957743,
   1.881177,
   1.807742,
   1.737305,
   1.669737,
   1.604918,
   1.542729,
   1.483061,
   1.425806,
   1.370862,
   1.318132,
   1.267523,
   1.218946,
   1.172316,
   1.127551,
   1.084574,
   1.003687,
   0.9290969,
   0.8602937,
   0.7968094,
   0.7382157,
   0.68412,
   0.6341626,
   0.5880137,
   0.5453709,
   0.5059565,
   0.4695161,
   0.4358156,
   0.4046406,
   0.3757939,
   0.3490942,
   0.3243751,
   0.3014835,
   0.2802786,
   0.2424214,
   0.2098864,
   0.1818965,
   0.157792,
   0.1370127,
   0.1190821,
   0.1035943,
   0.09020373,
   0.07861521,
   0.05987301,
   0.04575831,
   0.03509011,
   0.02699844,
   0.02083992,
   0.01253391,
   0.007629512,
   0,
   0.007629512};
   graph = new TGraph(210,fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]_fx9,fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]_fy9);
   graph->SetName("fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]");
   graph->SetTitle("Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9 = new TH1F("Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9","Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi",210,3.667,3.703);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->SetMinimum(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->SetMaximum(9.191808);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->SetDirectory(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->SetStats(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->SetMarkerStyle(20);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB_CompoBmodel2cB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_Comp[model2]9);
   
   graph->Draw("fl");
   
   Double_t fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_fx10[212] = {
   3.668999,
   3.669,
   3.67,
   3.671,
   3.672,
   3.673,
   3.674,
   3.675,
   3.6755,
   3.676,
   3.6765,
   3.677,
   3.6775,
   3.678,
   3.67825,
   3.6785,
   3.67875,
   3.679,
   3.67925,
   3.6795,
   3.679625,
   3.67975,
   3.679875,
   3.68,
   3.680125,
   3.68025,
   3.680375,
   3.6805,
   3.680625,
   3.680688,
   3.68075,
   3.680813,
   3.680875,
   3.680938,
   3.681,
   3.681062,
   3.681125,
   3.681188,
   3.68125,
   3.681312,
   3.681375,
   3.681437,
   3.6815,
   3.681563,
   3.681625,
   3.681687,
   3.68175,
   3.681812,
   3.681875,
   3.681938,
   3.682,
   3.682062,
   3.682125,
   3.682187,
   3.68225,
   3.682313,
   3.682375,
   3.682437,
   3.6825,
   3.682562,
   3.682625,
   3.682688,
   3.68275,
   3.682812,
   3.682875,
   3.682937,
   3.683,
   3.683063,
   3.683125,
   3.68325,
   3.683375,
   3.6835,
   3.68375,
   3.683875,
   3.684,
   3.684125,
   3.68425,
   3.684312,
   3.684375,
   3.684438,
   3.6845,
   3.684563,
   3.684625,
   3.684687,
   3.68475,
   3.684813,
   3.684875,
   3.684938,
   3.685,
   3.685062,
   3.685125,
   3.685188,
   3.68525,
   3.685313,
   3.685375,
   3.685437,
   3.6855,
   3.685563,
   3.685625,
   3.685688,
   3.68575,
   3.685812,
   3.685875,
   3.685938,
   3.686,
   3.686063,
   3.686125,
   3.686187,
   3.68625,
   3.686313,
   3.686375,
   3.686438,
   3.6865,
   3.686562,
   3.686625,
   3.686688,
   3.68675,
   3.686813,
   3.686875,
   3.686937,
   3.687,
   3.687063,
   3.687125,
   3.687188,
   3.68725,
   3.687312,
   3.687375,
   3.687438,
   3.6875,
   3.687563,
   3.687625,
   3.687688,
   3.68775,
   3.687813,
   3.687875,
   3.688,
   3.688125,
   3.68825,
   3.6885,
   3.688625,
   3.68875,
   3.688875,
   3.689,
   3.689062,
   3.689125,
   3.689188,
   3.68925,
   3.689312,
   3.689375,
   3.689437,
   3.6895,
   3.689563,
   3.689625,
   3.689687,
   3.68975,
   3.689812,
   3.689875,
   3.689938,
   3.69,
   3.690062,
   3.690125,
   3.690187,
   3.69025,
   3.690313,
   3.690375,
   3.690437,
   3.6905,
   3.690563,
   3.690625,
   3.690688,
   3.69075,
   3.690813,
   3.690875,
   3.690938,
   3.691,
   3.691125,
   3.69125,
   3.691375,
   3.6915,
   3.691625,
   3.69175,
   3.691875,
   3.692,
   3.692125,
   3.69225,
   3.692375,
   3.6925,
   3.692625,
   3.69275,
   3.692875,
   3.693,
   3.693125,
   3.69325,
   3.6935,
   3.69375,
   3.694,
   3.69425,
   3.6945,
   3.69475,
   3.695,
   3.69525,
   3.6955,
   3.696,
   3.6965,
   3.697,
   3.6975,
   3.698,
   3.699,
   3.7,
   3.7,
   3.701,
   3.701001};
   Double_t fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_fy10[212] = {
   0,
   0.5477677,
   0.5477677,
   0.5594342,
   0.57288,
   0.5887143,
   0.6078513,
   0.6317234,
   0.6461182,
   0.6626923,
   0.6820263,
   0.704918,
   0.732493,
   0.766385,
   0.7864225,
   0.8090507,
   0.8347984,
   0.8643429,
   0.8985645,
   0.9386274,
   0.9613192,
   0.9861,
   1.01326,
   1.043142,
   1.076158,
   1.112803,
   1.153679,
   1.199522,
   1.251245,
   1.279656,
   1.309986,
   1.342426,
   1.377192,
   1.414528,
   1.454714,
   1.498071,
   1.544967,
   1.595829,
   1.651149,
   1.711507,
   1.776973,
   1.845396,
   1.916546,
   1.990466,
   2.067193,
   2.146764,
   2.229208,
   2.31455,
   2.402811,
   2.494007,
   2.588146,
   2.685231,
   2.78526,
   2.888223,
   2.994103,
   3.102877,
   3.214514,
   3.328975,
   3.446213,
   3.566174,
   3.688795,
   3.814005,
   3.941725,
   4.071865,
   4.20433,
   4.339013,
   4.4758,
   4.614567,
   4.755183,
   5.041391,
   5.333198,
   5.629249,
   6.228051,
   6.527517,
   6.824683,
   7.117697,
   7.404657,
   7.545262,
   7.683626,
   7.819506,
   7.952659,
   8.082843,
   8.209819,
   8.33335,
   8.453203,
   8.569149,
   8.680965,
   8.788433,
   8.891341,
   8.989484,
   9.082667,
   9.170701,
   9.253406,
   9.330614,
   9.402166,
   9.467912,
   9.527718,
   9.581456,
   9.629015,
   9.670295,
   9.705208,
   9.73368,
   9.755652,
   9.771076,
   9.779921,
   9.782168,
   9.777813,
   9.766866,
   9.74935,
   9.725305,
   9.694781,
   9.657845,
   9.614575,
   9.565065,
   9.509419,
   9.447755,
   9.380203,
   9.306905,
   9.228012,
   9.143689,
   9.054109,
   8.959455,
   8.859917,
   8.755696,
   8.647,
   8.534042,
   8.417043,
   8.296229,
   8.17183,
   8.044082,
   7.91322,
   7.779487,
   7.643124,
   7.504374,
   7.363481,
   7.076239,
   6.783329,
   6.486643,
   5.889225,
   5.591931,
   5.297707,
   5.008009,
   4.724167,
   4.584821,
   4.447379,
   4.311968,
   4.178707,
   4.047709,
   3.919074,
   3.792898,
   3.669263,
   3.548247,
   3.430259,
   3.31695,
   3.208347,
   3.104248,
   3.004457,
   2.908789,
   2.817068,
   2.729123,
   2.644793,
   2.563923,
   2.486366,
   2.41198,
   2.340631,
   2.27219,
   2.206534,
   2.143545,
   2.08311,
   2.025122,
   1.969477,
   1.916079,
   1.864832,
   1.815646,
   1.768435,
   1.679615,
   1.597755,
   1.52229,
   1.452702,
   1.38852,
   1.329309,
   1.274672,
   1.224244,
   1.177691,
   1.134706,
   1.095008,
   1.058339,
   1.024461,
   0.9931561,
   0.9642246,
   0.9374824,
   0.9127602,
   0.8899025,
   0.8492197,
   0.8144205,
   0.7846461,
   0.7591677,
   0.737366,
   0.7187145,
   0.7027648,
   0.6891348,
   0.6774984,
   0.6591331,
   0.6458903,
   0.6364651,
   0.629896,
   0.6254722,
   0.6210838,
   0.6204903,
   0.6204903,
   0.6204903,
   0};
   graph = new TGraph(212,fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_fx10,fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]_fy10);
   graph->SetName("fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]");
   graph->SetTitle("Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10 = new TH1F("Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10","Projection of Fit2D fit2:SX_Ppi&SY_PPi__Ppi",212,3.665799,3.704201);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->SetMinimum(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->SetMaximum(10.76039);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->SetDirectory(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->SetStats(0);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->SetMarkerStyle(20);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetXaxis()->SetNdivisions(505);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetXaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetXaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetXaxis()->SetTitleSize(-1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetXaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetXaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetYaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetYaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetYaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetYaxis()->SetTitleFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetZaxis()->SetLabelFont(132);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetZaxis()->SetLabelSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetZaxis()->SetTitleSize(0.05);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetZaxis()->SetTitleOffset(1);
   Graph_fit2d_IntoBmb_PpioRaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB_NormoBmb_PpicOmpsi_PpicB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit2d_Int[mb_Ppi|aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_Norm[mb_Ppi,mpsi_Ppi]10);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_fx3002[30] = {
   3.6705,
   3.6715,
   3.6725,
   3.6735,
   3.6745,
   3.6755,
   3.6765,
   3.6775,
   3.6785,
   3.6795,
   3.6805,
   3.6815,
   3.6825,
   3.6835,
   3.6845,
   3.6855,
   3.6865,
   3.6875,
   3.6885,
   3.6895,
   3.6905,
   3.6915,
   3.6925,
   3.6935,
   3.6945,
   3.6955,
   3.6965,
   3.6975,
   3.6985,
   3.6995};
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_fy3002[30] = {
   0,
   0,
   0,
   0,
   0,
   2,
   0,
   0,
   1,
   1,
   1,
   1,
   5,
   4,
   10,
   5,
   10,
   10,
   7,
   4,
   3,
   2,
   0,
   1,
   0,
   1,
   1,
   1,
   1,
   1};
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_felx3002[30] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_fely3002[30] = {
   0,
   0,
   0,
   0,
   0,
   1.291815,
   0,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   0.8272462,
   2.159691,
   1.914339,
   3.108694,
   2.159691,
   3.108694,
   3.108694,
   2.58147,
   1.914339,
   1.632705,
   1.291815,
   0,
   0.8272462,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   0.8272462,
   0.8272462};
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_fehx3002[30] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_fehy3002[30] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.299527,
   3.382473,
   3.162753,
   4.26695,
   3.382473,
   4.26695,
   4.26695,
   3.770281,
   3.162753,
   2.918186,
   2.63786,
   1.147874,
   2.299527,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30,h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_fx3002,h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_fy3002,h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_felx3002,h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_fehx3002,h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_fely3002,h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]_fehy3002);
   grae->SetName("h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]");
   grae->SetTitle("Histogram of ds_1000_plot__mpsi_Ppi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002 = new TH1F("Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002","Histogram of ds_1000_plot__mpsi_Ppi",100,3.667,3.703);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->SetMinimum(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->SetMaximum(15.69364);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux2_rng1_fit2cLSX_PpiaNSY_PPi__PpicB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux2_rng1_fit2:SX_Ppi&SY_PPi__Ppi]3002);
   
   grae->Draw("zp");
   
   TH1D *frame_120a5850__4 = new TH1D("frame_120a5850__4","A RooPlot of \"m1cPVMJB*1\"",30,3.67,3.7);
   frame_120a5850__4->SetBinContent(1,14.9803);
   frame_120a5850__4->SetMinimum(0);
   frame_120a5850__4->SetMaximum(20);
   frame_120a5850__4->SetEntries(1);
   frame_120a5850__4->SetDirectory(0);
   frame_120a5850__4->SetStats(0);
   frame_120a5850__4->SetMarkerStyle(20);
   frame_120a5850__4->GetXaxis()->SetDecimals();
   frame_120a5850__4->GetXaxis()->SetNdivisions(505);
   frame_120a5850__4->GetXaxis()->SetLabelFont(132);
   frame_120a5850__4->GetXaxis()->SetLabelOffset(0.025);
   frame_120a5850__4->GetXaxis()->SetLabelSize(0.06);
   frame_120a5850__4->GetXaxis()->SetTitleSize(-1);
   frame_120a5850__4->GetXaxis()->SetTitleOffset(1);
   frame_120a5850__4->GetXaxis()->SetTitleFont(132);
   frame_120a5850__4->GetYaxis()->SetNdivisions(-504);
   frame_120a5850__4->GetYaxis()->SetLabelFont(132);
   frame_120a5850__4->GetYaxis()->SetLabelOffset(0.01);
   frame_120a5850__4->GetYaxis()->SetLabelSize(0.06);
   frame_120a5850__4->GetYaxis()->SetTitleSize(0.05);
   frame_120a5850__4->GetYaxis()->SetTitleFont(132);
   frame_120a5850__4->GetZaxis()->SetLabelFont(132);
   frame_120a5850__4->GetZaxis()->SetLabelSize(0.05);
   frame_120a5850__4->GetZaxis()->SetTitleSize(0.05);
   frame_120a5850__4->GetZaxis()->SetTitleOffset(1);
   frame_120a5850__4->GetZaxis()->SetTitleFont(132);
   frame_120a5850__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3a.C <==
void 3pi_j3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Oct 28 18:37:36 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",190,213,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.2240964,-36.80723,3.356627,228.253);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h__1 = new TH1F("h__1","",52,0.6,3.2);
   h__1->SetBinContent(1,0.003456712);
   h__1->SetBinContent(2,4.234393);
   h__1->SetBinContent(3,0.7649192);
   h__1->SetBinContent(4,6.176236);
   h__1->SetBinContent(5,9.525228);
   h__1->SetBinContent(6,19.21423);
   h__1->SetBinContent(7,47.34647);
   h__1->SetBinContent(8,65.60366);
   h__1->SetBinContent(9,98.50594);
   h__1->SetBinContent(10,116.5771);
   h__1->SetBinContent(11,159.5331);
   h__1->SetBinContent(12,174.6829);
   h__1->SetBinContent(13,166.6161);
   h__1->SetBinContent(14,154.165);
   h__1->SetBinContent(15,140.2491);
   h__1->SetBinContent(16,127.0404);
   h__1->SetBinContent(17,91.62151);
   h__1->SetBinContent(18,59.59477);
   h__1->SetBinContent(19,73.25915);
   h__1->SetBinContent(20,70.43417);
   h__1->SetBinContent(21,62.11117);
   h__1->SetBinContent(22,72.30525);
   h__1->SetBinContent(23,47.66197);
   h__1->SetBinContent(24,49.48677);
   h__1->SetBinContent(25,53.93961);
   h__1->SetBinContent(26,51.21163);
   h__1->SetBinContent(27,62.41589);
   h__1->SetBinContent(28,61.99327);
   h__1->SetBinContent(29,64.15285);
   h__1->SetBinContent(30,45.42171);
   h__1->SetBinContent(31,39.0485);
   h__1->SetBinContent(32,28.58427);
   h__1->SetBinContent(33,36.80923);
   h__1->SetBinContent(34,53.55234);
   h__1->SetBinContent(35,27.44553);
   h__1->SetBinContent(36,40.25324);
   h__1->SetBinContent(37,32.1856);
   h__1->SetBinContent(38,38.32294);
   h__1->SetBinContent(39,34.35468);
   h__1->SetBinContent(40,28.02781);
   h__1->SetBinContent(41,23.19716);
   h__1->SetBinContent(42,32.86727);
   h__1->SetBinContent(43,34.55689);
   h__1->SetBinContent(44,20.96221);
   h__1->SetBinContent(45,25.28487);
   h__1->SetBinContent(46,26.44569);
   h__1->SetBinContent(47,10.07244);
   h__1->SetBinContent(48,23.06458);
   h__1->SetBinContent(49,14.06526);
   h__1->SetBinContent(50,23.90549);
   h__1->SetBinContent(51,9.125231);
   h__1->SetBinContent(52,-2.841278);
   h__1->SetBinError(1,1.840412);
   h__1->SetBinError(2,2.348594);
   h__1->SetBinError(3,1.771924);
   h__1->SetBinError(4,3.386107);
   h__1->SetBinError(5,3.871465);
   h__1->SetBinError(6,5.335716);
   h__1->SetBinError(7,7.630964);
   h__1->SetBinError(8,8.970731);
   h__1->SetBinError(9,10.87718);
   h__1->SetBinError(10,11.88546);
   h__1->SetBinError(11,13.7938);
   h__1->SetBinError(12,14.35932);
   h__1->SetBinError(13,14.29497);
   h__1->SetBinError(14,13.68061);
   h__1->SetBinError(15,12.83395);
   h__1->SetBinError(16,12.60099);
   h__1->SetBinError(17,10.86495);
   h__1->SetBinError(18,8.963548);
   h__1->SetBinError(19,10.00153);
   h__1->SetBinError(20,9.60379);
   h__1->SetBinError(21,9.499341);
   h__1->SetBinError(22,10.17621);
   h__1->SetBinError(23,8.705777);
   h__1->SetBinError(24,9.150615);
   h__1->SetBinError(25,9.192136);
   h__1->SetBinError(26,9.377396);
   h__1->SetBinError(27,10.04747);
   h__1->SetBinError(28,9.882094);
   h__1->SetBinError(29,10.02518);
   h__1->SetBinError(30,9.119162);
   h__1->SetBinError(31,9.420578);
   h__1->SetBinError(32,8.192227);
   h__1->SetBinError(33,8.973765);
   h__1->SetBinError(34,9.917907);
   h__1->SetBinError(35,8.435321);
   h__1->SetBinError(36,8.908239);
   h__1->SetBinError(37,8.790524);
   h__1->SetBinError(38,8.869149);
   h__1->SetBinError(39,8.994962);
   h__1->SetBinError(40,8.163176);
   h__1->SetBinError(41,7.774492);
   h__1->SetBinError(42,8.531649);
   h__1->SetBinError(43,8.154115);
   h__1->SetBinError(44,7.614963);
   h__1->SetBinError(45,7.356863);
   h__1->SetBinError(46,7.372836);
   h__1->SetBinError(47,5.840642);
   h__1->SetBinError(48,6.53887);
   h__1->SetBinError(49,5.509576);
   h__1->SetBinError(50,6.292229);
   h__1->SetBinError(51,4.584072);
   h__1->SetBinError(52,1.462281);
   h__1->SetMinimum(-5);
   h__1->SetMaximum(215);
   h__1->SetEntries(7846);
   h__1->SetStats(0);
   h__1->SetLineColor(2);
   h__1->SetMarkerColor(2);
   h__1->SetMarkerStyle(20);
   h__1->GetXaxis()->SetDecimals();
   h__1->GetXaxis()->SetNdivisions(-504);
   h__1->GetXaxis()->SetLabelFont(132);
   h__1->GetXaxis()->SetLabelOffset(0.025);
   h__1->GetXaxis()->SetLabelSize(0.06);
   h__1->GetXaxis()->SetTitleSize(-1);
   h__1->GetXaxis()->SetTitleOffset(1);
   h__1->GetXaxis()->SetTitleFont(132);
   h__1->GetYaxis()->SetNdivisions(-504);
   h__1->GetYaxis()->SetLabelFont(132);
   h__1->GetYaxis()->SetLabelOffset(0.01);
   h__1->GetYaxis()->SetLabelSize(0.06);
   h__1->GetYaxis()->SetTitleSize(0.05);
   h__1->GetYaxis()->SetTitleFont(132);
   h__1->GetZaxis()->SetLabelFont(132);
   h__1->GetZaxis()->SetLabelSize(0.05);
   h__1->GetZaxis()->SetTitleSize(0.05);
   h__1->GetZaxis()->SetTitleOffset(1);
   h__1->GetZaxis()->SetTitleFont(132);
   h__1->Draw("e1");
   
   TH1F *h_1001__2 = new TH1F("h_1001__2","",52,0.6,3.2);
   h_1001__2->SetBinContent(1,0.2451309);
   h_1001__2->SetBinContent(2,0.3639268);
   h_1001__2->SetBinContent(3,0.8079666);
   h_1001__2->SetBinContent(4,2.113787);
   h_1001__2->SetBinContent(5,6.459057);
   h_1001__2->SetBinContent(6,14.49571);
   h_1001__2->SetBinContent(7,33.53229);
   h_1001__2->SetBinContent(8,63.71597);
   h_1001__2->SetBinContent(9,91.31814);
   h_1001__2->SetBinContent(10,114.9091);
   h_1001__2->SetBinContent(11,145.6541);
   h_1001__2->SetBinContent(12,155.715);
   h_1001__2->SetBinContent(13,165.3951);
   h_1001__2->SetBinContent(14,156.2412);
   h_1001__2->SetBinContent(15,137.9844);
   h_1001__2->SetBinContent(16,115.4919);
   h_1001__2->SetBinContent(17,102.6538);
   h_1001__2->SetBinContent(18,90.44718);
   h_1001__2->SetBinContent(19,86.58951);
   h_1001__2->SetBinContent(20,78.62463);
   h_1001__2->SetBinContent(21,74.76973);
   h_1001__2->SetBinContent(22,66.08746);
   h_1001__2->SetBinContent(23,60.8803);
   h_1001__2->SetBinContent(24,58.74314);
   h_1001__2->SetBinContent(25,54.28179);
   h_1001__2->SetBinContent(26,52.76041);
   h_1001__2->SetBinContent(27,51.80478);
   h_1001__2->SetBinContent(28,48.58334);
   h_1001__2->SetBinContent(29,48.34432);
   h_1001__2->SetBinContent(30,43.61464);
   h_1001__2->SetBinContent(31,44.06494);
   h_1001__2->SetBinContent(32,40.22595);
   h_1001__2->SetBinContent(33,39.79527);
   h_1001__2->SetBinContent(34,37.96302);
   h_1001__2->SetBinContent(35,37.1071);
   h_1001__2->SetBinContent(36,36.77759);
   h_1001__2->SetBinContent(37,37.44862);
   h_1001__2->SetBinContent(38,33.93418);
   h_1001__2->SetBinContent(39,31.91267);
   h_1001__2->SetBinContent(40,33.50863);
   h_1001__2->SetBinContent(41,30.67377);
   h_1001__2->SetBinContent(42,29.65104);
   h_1001__2->SetBinContent(43,30.09732);
   h_1001__2->SetBinContent(44,27.03538);
   h_1001__2->SetBinContent(45,26.52172);
   h_1001__2->SetBinContent(46,23.83251);
   h_1001__2->SetBinContent(47,22.89155);
   h_1001__2->SetBinContent(48,22.1681);
   h_1001__2->SetBinContent(49,17.5623);
   h_1001__2->SetBinContent(50,15.3724);
   h_1001__2->SetBinContent(51,10.68863);
   h_1001__2->SetBinContent(52,3.277139);
   h_1001__2->SetBinError(1,0.05827206);
   h_1001__2->SetBinError(2,0.06937113);
   h_1001__2->SetBinError(3,0.11926);
   h_1001__2->SetBinError(4,0.2742466);
   h_1001__2->SetBinError(5,0.6044771);
   h_1001__2->SetBinError(6,0.9267185);
   h_1001__2->SetBinError(7,1.409291);
   h_1001__2->SetBinError(8,1.838723);
   h_1001__2->SetBinError(9,2.069646);
   h_1001__2->SetBinError(10,2.193087);
   h_1001__2->SetBinError(11,2.407848);
   h_1001__2->SetBinError(12,2.39953);
   h_1001__2->SetBinError(13,2.445903);
   h_1001__2->SetBinError(14,2.392215);
   h_1001__2->SetBinError(15,2.244588);
   h_1001__2->SetBinError(16,2.015077);
   h_1001__2->SetBinError(17,1.905402);
   h_1001__2->SetBinError(18,1.820133);
   h_1001__2->SetBinError(19,1.815659);
   h_1001__2->SetBinError(20,1.753566);
   h_1001__2->SetBinError(21,1.725568);
   h_1001__2->SetBinError(22,1.604875);
   h_1001__2->SetBinError(23,1.507244);
   h_1001__2->SetBinError(24,1.491753);
   h_1001__2->SetBinError(25,1.421803);
   h_1001__2->SetBinError(26,1.413667);
   h_1001__2->SetBinError(27,1.410099);
   h_1001__2->SetBinError(28,1.337897);
   h_1001__2->SetBinError(29,1.345239);
   h_1001__2->SetBinError(30,1.252218);
   h_1001__2->SetBinError(31,1.257035);
   h_1001__2->SetBinError(32,1.195277);
   h_1001__2->SetBinError(33,1.182684);
   h_1001__2->SetBinError(34,1.144191);
   h_1001__2->SetBinError(35,1.141986);
   h_1001__2->SetBinError(36,1.132952);
   h_1001__2->SetBinError(37,1.13681);
   h_1001__2->SetBinError(38,1.076651);
   h_1001__2->SetBinError(39,1.030187);
   h_1001__2->SetBinError(40,1.062138);
   h_1001__2->SetBinError(41,0.9922156);
   h_1001__2->SetBinError(42,0.9726445);
   h_1001__2->SetBinError(43,0.9655264);
   h_1001__2->SetBinError(44,0.9212207);
   h_1001__2->SetBinError(45,0.8767185);
   h_1001__2->SetBinError(46,0.8334023);
   h_1001__2->SetBinError(47,0.8181981);
   h_1001__2->SetBinError(48,0.8039973);
   h_1001__2->SetBinError(49,0.6903699);
   h_1001__2->SetBinError(50,0.6533573);
   h_1001__2->SetBinError(51,0.5084079);
   h_1001__2->SetBinError(52,0.2866052);
   h_1001__2->SetEntries(95989);
   h_1001__2->SetStats(0);
   h_1001__2->SetLineColor(4);
   h_1001__2->SetMarkerColor(4);
   h_1001__2->SetMarkerStyle(25);
   h_1001__2->SetMarkerSize(1.2);
   h_1001__2->GetXaxis()->SetNdivisions(505);
   h_1001__2->GetXaxis()->SetLabelFont(132);
   h_1001__2->GetXaxis()->SetLabelOffset(0.015);
   h_1001__2->GetXaxis()->SetLabelSize(0.05);
   h_1001__2->GetXaxis()->SetTitleSize(-1);
   h_1001__2->GetXaxis()->SetTitleOffset(1);
   h_1001__2->GetXaxis()->SetTitleFont(132);
   h_1001__2->GetYaxis()->SetLabelFont(132);
   h_1001__2->GetYaxis()->SetLabelSize(0.05);
   h_1001__2->GetYaxis()->SetTitleSize(0.05);
   h_1001__2->GetYaxis()->SetTitleFont(132);
   h_1001__2->GetZaxis()->SetLabelFont(132);
   h_1001__2->GetZaxis()->SetLabelSize(0.05);
   h_1001__2->GetZaxis()->SetTitleSize(0.05);
   h_1001__2->GetZaxis()->SetTitleOffset(1);
   h_1001__2->GetZaxis()->SetTitleFont(132);
   h_1001__2->Draw("e1same");
   TLine *line = new TLine(0.6,0,3.2,0);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3b.C <==
void res_j3pi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Oct 30 19:06:53 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",190,213,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.1475904,-117.0732,3.165663,858.5366);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *a__1 = new TH1F("a__1","",1,0.25,3);
   a__1->SetMinimum(0);
   a__1->SetMaximum(800);
   a__1->SetStats(0);
   a__1->SetMarkerStyle(20);
   a__1->GetXaxis()->SetDecimals();
   a__1->GetXaxis()->SetNdivisions(-505);
   a__1->GetXaxis()->SetLabelFont(132);
   a__1->GetXaxis()->SetLabelOffset(0.025);
   a__1->GetXaxis()->SetLabelSize(0.06);
   a__1->GetXaxis()->SetTitleSize(-1);
   a__1->GetXaxis()->SetTitleOffset(1);
   a__1->GetXaxis()->SetTitleFont(132);
   a__1->GetYaxis()->SetNdivisions(-404);
   a__1->GetYaxis()->SetLabelFont(132);
   a__1->GetYaxis()->SetLabelOffset(0.01);
   a__1->GetYaxis()->SetLabelSize(0.06);
   a__1->GetYaxis()->SetTitleSize(0.05);
   a__1->GetYaxis()->SetTitleFont(132);
   a__1->GetZaxis()->SetLabelFont(132);
   a__1->GetZaxis()->SetLabelSize(0.05);
   a__1->GetZaxis()->SetTitleSize(0.05);
   a__1->GetZaxis()->SetTitleOffset(1);
   a__1->GetZaxis()->SetTitleFont(132);
   a__1->Draw("");
   
   TH1D *frame_112de6e0__2 = new TH1D("frame_112de6e0__2","A RooPlot of \"1*mpipi1\"",63,0.28,2.8);
   frame_112de6e0__2->SetBinContent(1,602.8282);
   frame_112de6e0__2->SetMinimum(-30.09216);
   frame_112de6e0__2->SetMaximum(602.8282);
   frame_112de6e0__2->SetEntries(1);
   frame_112de6e0__2->SetDirectory(0);
   frame_112de6e0__2->SetStats(0);
   frame_112de6e0__2->SetMarkerStyle(20);
   frame_112de6e0__2->GetXaxis()->SetNdivisions(0);
   frame_112de6e0__2->GetXaxis()->SetLabelFont(132);
   frame_112de6e0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_112de6e0__2->GetXaxis()->SetLabelSize(0.05);
   frame_112de6e0__2->GetXaxis()->SetTitleSize(-1);
   frame_112de6e0__2->GetXaxis()->SetTitleOffset(1);
   frame_112de6e0__2->GetXaxis()->SetTitleFont(132);
   frame_112de6e0__2->GetYaxis()->SetNdivisions(0);
   frame_112de6e0__2->GetYaxis()->SetLabelFont(132);
   frame_112de6e0__2->GetYaxis()->SetLabelSize(0.05);
   frame_112de6e0__2->GetYaxis()->SetTitleSize(0.05);
   frame_112de6e0__2->GetYaxis()->SetTitleFont(132);
   frame_112de6e0__2->GetZaxis()->SetLabelFont(132);
   frame_112de6e0__2->GetZaxis()->SetLabelSize(0.05);
   frame_112de6e0__2->GetZaxis()->SetTitleSize(0.05);
   frame_112de6e0__2->GetZaxis()->SetTitleOffset(1);
   frame_112de6e0__2->GetZaxis()->SetTitleFont(132);
   frame_112de6e0__2->Draw("FUNCSAME");
   
   Double_t fit1d_Norm[mpipi]_Comp[pspol]_fx1[206] = {
   0.23996,
   0.24,
   0.28,
   0.2803125,
   0.280625,
   0.2809375,
   0.28125,
   0.2815625,
   0.281875,
   0.2821875,
   0.2825,
   0.2828125,
   0.283125,
   0.2834375,
   0.28375,
   0.2840625,
   0.284375,
   0.285,
   0.285625,
   0.28625,
   0.286875,
   0.2875,
   0.288125,
   0.28875,
   0.289375,
   0.29,
   0.290625,
   0.29125,
   0.291875,
   0.2925,
   0.29375,
   0.295,
   0.29625,
   0.2975,
   0.29875,
   0.3,
   0.30125,
   0.3025,
   0.30375,
   0.305,
   0.30625,
   0.3075,
   0.30875,
   0.31,
   0.31125,
   0.3125,
   0.31375,
   0.315,
   0.3175,
   0.32,
   0.3225,
   0.325,
   0.3275,
   0.33,
   0.3325,
   0.335,
   0.3375,
   0.34,
   0.3425,
   0.345,
   0.3475,
   0.35,
   0.3525,
   0.355,
   0.3575,
   0.36,
   0.3625,
   0.365,
   0.3675,
   0.37,
   0.3725,
   0.375,
   0.3775,
   0.38,
   0.385,
   0.39,
   0.395,
   0.4,
   0.405,
   0.41,
   0.415,
   0.42,
   0.425,
   0.43,
   0.435,
   0.44,
   0.445,
   0.45,
   0.455,
   0.46,
   0.465,
   0.47,
   0.475,
   0.48,
   0.485,
   0.49,
   0.495,
   0.5,
   0.505,
   0.51,
   0.515,
   0.52,
   0.525,
   0.53,
   0.535,
   0.54,
   0.55,
   0.56,
   0.57,
   0.58,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.69,
   0.7,
   0.71,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.78,
   0.8,
   0.82,
   0.84,
   0.86,
   0.88,
   0.9,
   0.92,
   0.96,
   1,
   1.04,
   1.08,
   1.12,
   1.14,
   1.16,
   1.18,
   1.2,
   1.22,
   1.24,
   1.26,
   1.28,
   1.3,
   1.32,
   1.34,
   1.36,
   1.38,
   1.4,
   1.42,
   1.44,
   1.46,
   1.48,
   1.5,
   1.52,
   1.54,
   1.56,
   1.58,
   1.6,
   1.62,
   1.64,
   1.66,
   1.68,
   1.7,
   1.72,
   1.74,
   1.76,
   1.78,
   1.8,
   1.82,
   1.84,
   1.86,
   1.88,
   1.9,
   1.92,
   1.96,
   2,
   2.04,
   2.08,
   2.12,
   2.16,
   2.2,
   2.24,
   2.28,
   2.32,
   2.36,
   2.4,
   2.44,
   2.48,
   2.52,
   2.56,
   2.6,
   2.64,
   2.68,
   2.72,
   2.76,
   2.8,
   2.8,
   2.84,
   2.84004};
   Double_t fit1d_Norm[mpipi]_Comp[pspol]_fy1[206] = {
   0,
   9.205424,
   9.205424,
   10.74472,
   12.08714,
   13.29248,
   14.39521,
   15.41737,
   16.37406,
   17.27616,
   18.13182,
   18.94734,
   19.72769,
   20.47691,
   21.19828,
   21.89458,
   22.56811,
   23.85456,
   25.07047,
   26.22567,
   27.32787,
   28.38326,
   29.39689,
   30.37295,
   31.31496,
   32.22592,
   33.10841,
   33.96464,
   34.79657,
   35.6059,
   37.16269,
   38.64527,
   40.06195,
   41.41955,
   42.72374,
   43.97934,
   45.19044,
   46.36059,
   47.49286,
   48.58994,
   49.65421,
   50.68778,
   51.69254,
   52.67018,
   53.62222,
   54.55005,
   55.45492,
   56.33797,
   58.04274,
   59.67178,
   61.23141,
   62.72709,
   64.16356,
   65.54496,
   66.87496,
   68.1568,
   69.3934,
   70.58737,
   71.74105,
   72.85658,
   73.9359,
   74.98079,
   75.99288,
   76.97365,
   77.92449,
   78.84667,
   79.74138,
   80.60972,
   81.45271,
   82.27131,
   83.06642,
   83.83888,
   84.58948,
   85.31896,
   86.71734,
   88.03918,
   89.28909,
   90.47126,
   91.58945,
   92.64711,
   93.64737,
   94.59312,
   95.487,
   96.33147,
   97.12879,
   97.88107,
   98.59026,
   99.2582,
   99.8866,
   100.4771,
   101.0311,
   101.5501,
   102.0355,
   102.4885,
   102.9102,
   103.3019,
   103.6646,
   103.9993,
   104.307,
   104.5886,
   104.8451,
   105.0772,
   105.2857,
   105.4715,
   105.6353,
   105.7777,
   106.0013,
   106.1474,
   106.2207,
   106.2257,
   106.1664,
   106.0467,
   105.8701,
   105.6399,
   105.3592,
   105.0311,
   104.6582,
   104.2432,
   103.7885,
   103.2965,
   102.7693,
   102.209,
   101.6177,
   100.9972,
   100.3493,
   99.6757,
   98.97799,
   98.25773,
   96.75538,
   95.17962,
   93.54044,
   91.84698,
   90.10759,
   88.32993,
   86.52101,
   84.68728,
   80.96853,
   77.21537,
   73.46291,
   69.74064,
   66.07318,
   64.26653,
   62.48096,
   60.71844,
   58.98076,
   57.26952,
   55.58614,
   53.93187,
   52.30783,
   50.71497,
   49.1541,
   47.62593,
   46.13102,
   44.66983,
   43.24273,
   41.84995,
   40.49165,
   39.16792,
   37.87874,
   36.62402,
   35.40361,
   34.21727,
   33.06472,
   31.9456,
   30.85953,
   29.80604,
   28.78464,
   27.7948,
   26.83592,
   25.9074,
   25.00859,
   24.13882,
   23.29738,
   22.48354,
   21.69657,
   20.9357,
   20.20015,
   19.48914,
   18.80186,
   18.13752,
   17.49529,
   16.27394,
   15.13133,
   14.06101,
   13.0567,
   12.1123,
   11.22195,
   10.38011,
   9.581616,
   8.821713,
   8.096117,
   7.401061,
   6.733344,
   6.090377,
   5.470222,
   4.87164,
   4.294132,
   3.737974,
   3.204262,
   2.694947,
   2.21287,
   1.761803,
   1.346478,
   1.346478,
   1.346478,
   0};
   TGraph *graph = new TGraph(206,fit1d_Norm[mpipi]_Comp[pspol]_fx1,fit1d_Norm[mpipi]_Comp[pspol]_fy1);
   graph->SetName("fit1d_Norm[mpipi]_Comp[pspol]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBmpipicB_CompoBpspolcB1 = new TH1F("Graph_fit1d_NormoBmpipicB_CompoBpspolcB1","Projection of Fit1D FitBW0",206,0,3.100048);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->SetMinimum(0);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->SetMaximum(116.8483);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->SetDirectory(0);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->SetStats(0);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->SetMarkerStyle(20);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmpipicB_CompoBpspolcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[mpipi]_Comp[pspol]1);
   
   graph->Draw("l");
   
   Double_t fit1d_Norm[mpipi]_Comp[rbw]_fx2[254] = {
   0.28,
   0.28,
   0.3,
   0.32,
   0.34,
   0.36,
   0.38,
   0.4,
   0.42,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47,
   0.48,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.535,
   0.54,
   0.545,
   0.55,
   0.555,
   0.56,
   0.565,
   0.57,
   0.575,
   0.58,
   0.585,
   0.59,
   0.595,
   0.6,
   0.605,
   0.61,
   0.615,
   0.6175,
   0.62,
   0.6225,
   0.625,
   0.6275,
   0.63,
   0.6325,
   0.635,
   0.6375,
   0.64,
   0.6425,
   0.645,
   0.6475,
   0.65,
   0.6525,
   0.655,
   0.6575,
   0.66,
   0.6625,
   0.665,
   0.6675,
   0.67,
   0.6725,
   0.675,
   0.6775,
   0.68,
   0.6825,
   0.685,
   0.6875,
   0.69,
   0.6925,
   0.695,
   0.6975,
   0.7,
   0.7025,
   0.705,
   0.7075,
   0.71,
   0.7125,
   0.715,
   0.7175,
   0.72,
   0.73,
   0.7325,
   0.735,
   0.7375,
   0.73875,
   0.74,
   0.74125,
   0.7425,
   0.74375,
   0.745,
   0.74625,
   0.7475,
   0.74875,
   0.75,
   0.75125,
   0.7525,
   0.75375,
   0.755,
   0.75625,
   0.7575,
   0.75875,
   0.76,
   0.76125,
   0.7625,
   0.76375,
   0.765,
   0.76625,
   0.7675,
   0.76875,
   0.77,
   0.77125,
   0.7725,
   0.77375,
   0.775,
   0.77625,
   0.7775,
   0.77875,
   0.78,
   0.78125,
   0.7825,
   0.78375,
   0.785,
   0.78625,
   0.7875,
   0.78875,
   0.79,
   0.79125,
   0.7925,
   0.79375,
   0.795,
   0.79625,
   0.7975,
   0.8,
   0.8025,
   0.805,
   0.8075,
   0.81,
   0.815,
   0.82,
   0.8225,
   0.825,
   0.8275,
   0.83,
   0.8325,
   0.835,
   0.8375,
   0.84,
   0.8425,
   0.845,
   0.8475,
   0.85,
   0.8525,
   0.855,
   0.8575,
   0.86,
   0.8625,
   0.865,
   0.8675,
   0.87,
   0.8725,
   0.875,
   0.8775,
   0.88,
   0.8825,
   0.885,
   0.8875,
   0.89,
   0.8925,
   0.895,
   0.8975,
   0.9,
   0.9025,
   0.905,
   0.9075,
   0.91,
   0.9125,
   0.915,
   0.92,
   0.925,
   0.93,
   0.935,
   0.94,
   0.945,
   0.95,
   0.955,
   0.96,
   0.965,
   0.97,
   0.975,
   0.98,
   0.985,
   0.99,
   0.995,
   1,
   1.005,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.14,
   1.16,
   1.18,
   1.2,
   1.22,
   1.24,
   1.26,
   1.28,
   1.32,
   1.36,
   1.4,
   1.44,
   1.48,
   1.52,
   1.56,
   1.6,
   1.64,
   1.68,
   1.72,
   1.76,
   1.8,
   1.84,
   1.88,
   1.92,
   1.96,
   2,
   2.04,
   2.08,
   2.12,
   2.16,
   2.2,
   2.24,
   2.28,
   2.32,
   2.36,
   2.4,
   2.44,
   2.48,
   2.52,
   2.56,
   2.6,
   2.64,
   2.68,
   2.72,
   2.76,
   2.8,
   2.8,
   2.8};
   Double_t fit1d_Norm[mpipi]_Comp[rbw]_fy2[254] = {
   0.001647152,
   0,
   0.2099517,
   0.6141376,
   1.193283,
   1.957741,
   2.929956,
   4.14294,
   5.641825,
   6.516673,
   7.487157,
   8.564098,
   9.760048,
   11.08961,
   12.56979,
   14.2205,
   16.0651,
   18.13105,
   20.45082,
   23.06292,
   24.49258,
   26.01316,
   27.6318,
   29.35631,
   31.19527,
   33.15807,
   35.25506,
   37.49758,
   39.89814,
   42.47048,
   45.22978,
   48.19275,
   51.37783,
   54.80538,
   58.49786,
   62.48006,
   66.77932,
   69.05716,
   71.4258,
   73.88949,
   76.45268,
   79.12005,
   81.89648,
   84.78709,
   87.79722,
   90.93246,
   94.19865,
   97.60186,
   101.1484,
   104.8449,
   108.6981,
   112.715,
   116.903,
   121.2695,
   125.8221,
   130.5687,
   135.5172,
   140.6757,
   146.052,
   151.6544,
   157.4905,
   163.5681,
   169.8945,
   176.4765,
   183.3204,
   190.4316,
   197.8145,
   205.4724,
   213.4069,
   221.6181,
   230.1037,
   238.8593,
   247.8772,
   257.147,
   266.6542,
   276.3807,
   286.3035,
   296.3949,
   306.622,
   348.029,
   358.2399,
   368.2683,
   378.0426,
   382.8108,
   387.4869,
   392.0609,
   396.5229,
   400.8627,
   405.0705,
   409.1361,
   413.0498,
   416.8018,
   420.3826,
   423.783,
   426.9942,
   430.0077,
   432.8155,
   435.4101,
   437.7845,
   439.9324,
   441.8482,
   443.5268,
   444.9641,
   446.1566,
   447.1017,
   447.7974,
   448.2429,
   448.4377,
   448.3827,
   448.0793,
   447.5296,
   446.7367,
   445.7045,
   444.4374,
   442.9406,
   441.2199,
   439.2818,
   437.1332,
   434.7816,
   432.2348,
   429.5012,
   426.5893,
   423.508,
   420.2663,
   416.8736,
   413.3391,
   409.6721,
   405.8822,
   401.9787,
   397.9708,
   393.8677,
   385.4117,
   376.6804,
   367.7395,
   358.6503,
   349.4692,
   331.0312,
   312.7726,
   303.7968,
   294.9599,
   286.2839,
   277.7868,
   269.4834,
   261.3849,
   253.5,
   245.8348,
   238.3931,
   231.1771,
   224.1872,
   217.4223,
   210.8805,
   204.5586,
   198.4528,
   192.5586,
   186.8711,
   181.3848,
   176.0941,
   170.9931,
   166.0758,
   161.3362,
   156.7681,
   152.3656,
   148.1226,
   144.0332,
   140.0917,
   136.2923,
   132.6295,
   129.0981,
   125.6927,
   122.4084,
   119.2403,
   116.1837,
   113.2341,
   110.3872,
   107.6388,
   104.9849,
   99.9455,
   95.24008,
   90.84222,
   86.7277,
   82.87436,
   79.26193,
   75.8719,
   72.68734,
   69.69279,
   66.87408,
   64.21829,
   61.71358,
   59.3491,
   57.1149,
   55.00189,
   53.00169,
   51.10661,
   49.30959,
   47.60413,
   44.44437,
   41.58477,
   38.98901,
   36.62599,
   34.46896,
   32.49486,
   30.68371,
   29.01816,
   27.48309,
   26.06525,
   24.75304,
   22.40584,
   20.37318,
   18.60128,
   17.04736,
   15.67705,
   14.46251,
   13.38098,
   12.4137,
   10.76228,
   9.411793,
   8.293412,
   7.35697,
   6.565189,
   5.889889,
   5.309447,
   4.807039,
   4.369415,
   3.986025,
   3.648378,
   3.349582,
   3.083992,
   2.84695,
   2.634582,
   2.443649,
   2.271423,
   2.115592,
   1.974191,
   1.845535,
   1.728178,
   1.620872,
   1.522534,
   1.43222,
   1.349107,
   1.272475,
   1.201688,
   1.136185,
   1.075473,
   1.019111,
   0.966708,
   0.9179152,
   0.8724207,
   0.8299451,
   0.7902372,
   0.7530712,
   0.7182431,
   0.6855687,
   0,
   0.6855687};
   graph = new TGraph(254,fit1d_Norm[mpipi]_Comp[rbw]_fx2,fit1d_Norm[mpipi]_Comp[rbw]_fy2);
   graph->SetName("fit1d_Norm[mpipi]_Comp[rbw]");
   graph->SetTitle("Projection of Fit1D FitBW0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBmpipicB_CompoBrbwcB2 = new TH1F("Graph_fit1d_NormoBmpipicB_CompoBrbwcB2","Projection of Fit1D FitBW0",254,0.028,3.052);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->SetMinimum(0);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->SetMaximum(493.2815);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->SetDirectory(0);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->SetStats(0);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->SetMarkerStyle(20);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmpipicB_CompoBrbwcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[mpipi]_Comp[rbw]2);
   
   graph->Draw("fl");
   
   Double_t fit1d_Norm[mpipi]_Comp[rbw_AyoDZN]_fx3[288] = {
   0.28,
   0.28,
   0.32,
   0.36,
   0.4,
   0.44,
   0.48,
   0.52,
   0.56,
   0.6,
   0.64,
   0.68,
   0.72,
   0.76,
   0.8,
   0.84,
   0.86,
   0.88,
   0.9,
   0.92,
   0.94,
   0.96,
   0.97,
   0.98,
   0.99,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.055,
   1.06,
   1.065,
   1.07,
   1.075,
   1.08,
   1.085,
   1.09,
   1.095,
   1.1,
   1.105,
   1.11,
   1.115,
   1.12,
   1.125,
   1.1275,
   1.13,
   1.1325,
   1.135,
   1.1375,
   1.14,
   1.1425,
   1.145,
   1.1475,
   1.15,
   1.1525,
   1.155,
   1.1575,
   1.16,
   1.1625,
   1.165,
   1.1675,
   1.17,
   1.1725,
   1.175,
   1.1775,
   1.18,
   1.1825,
   1.18375,
   1.185,
   1.18625,
   1.1875,
   1.18875,
   1.19,
   1.19125,
   1.1925,
   1.19375,
   1.195,
   1.19625,
   1.1975,
   1.19875,
   1.2,
   1.20125,
   1.2025,
   1.20375,
   1.205,
   1.20625,
   1.2075,
   1.20875,
   1.21,
   1.21125,
   1.2125,
   1.21375,
   1.215,
   1.21625,
   1.2175,
   1.21875,
   1.22,
   1.22125,
   1.2225,
   1.225,
   1.2275,
   1.23,
   1.235,
   1.2375,
   1.23875,
   1.24,
   1.24125,
   1.2425,
   1.24375,
   1.245,
   1.24625,
   1.2475,
   1.24875,
   1.25,
   1.250625,
   1.25125,
   1.251875,
   1.2525,
   1.253125,
   1.25375,
   1.254375,
   1.255,
   1.255625,
   1.25625,
   1.256875,
   1.2575,
   1.258125,
   1.25875,
   1.259375,
   1.26,
   1.260625,
   1.26125,
   1.261875,
   1.2625,
   1.263125,
   1.26375,
   1.264375,
   1.265,
   1.265625,
   1.26625,
   1.266875,
   1.2675,
   1.268125,
   1.26875,
   1.269375,
   1.27,
   1.270625,
   1.27125,
   1.271875,
   1.2725,
   1.273125,
   1.27375,
   1.274375,
   1.275,
   1.275625,
   1.27625,
   1.2775,
   1.27875,
   1.28,
   1.28125,
   1.2825,
   1.28375,
   1.285,
   1.28625,
   1.2875,
   1.28875,
   1.29,
   1.2925,
   1.295,
   1.3,
   1.3025,
   1.305,
   1.3075,
   1.30875,
   1.31,
   1.31125,
   1.3125,
   1.31375,
   1.315,
   1.31625,
   1.3175,
   1.31875,
   1.32,
   1.32125,
   1.3225,
   1.32375,
   1.325,
   1.32625,
   1.3275,
   1.32875,
   1.33,
   1.33125,
   1.3325,
   1.33375,
   1.335,
   1.33625,
   1.3375,
   1.33875,
   1.34,
   1.3425,
   1.345,
   1.3475,
   1.35,
   1.3525,
   1.355,
   1.3575,
   1.36,
   1.3625,
   1.365,
   1.3675,
   1.37,
   1.3725,
   1.375,
   1.3775,
   1.38,
   1.3825,
   1.385,
   1.3875,
   1.39,
   1.3925,
   1.395,
   1.3975,
   1.4,
   1.4025,
   1.405,
   1.41,
   1.415,
   1.42,
   1.425,
   1.43,
   1.435,
   1.44,
   1.445,
   1.45,
   1.455,
   1.46,
   1.465,
   1.47,
   1.475,
   1.48,
   1.49,
   1.5,
   1.51,
   1.52,
   1.53,
   1.54,
   1.55,
   1.56,
   1.57,
   1.58,
   1.6,
   1.62,
   1.64,
   1.66,
   1.68,
   1.7,
   1.72,
   1.76,
   1.8,
   1.84,
   1.88,
   1.92,
   1.96,
   2,
   2.04,
   2.08,
   2.12,
   2.16,
   2.2,
   2.24,
   2.28,
   2.32,
   2.36,
   2.4,
   2.44,
   2.48,
   2.52,
   2.56,
   2.6,
   2.64,
   2.68,
   2.72,
   2.76,
   2.8,
   2.8,
   2.8};
   Double_t fit1d_Norm[mpipi]_Comp[rbw_AyoDZN]_fy3[288] = {
   5.106763e-09,
   0,
   9.531797e-05,
   0.0006221305,
   0.001995476,
   0.0047534,
   0.0095929,
   0.0174089,
   0.02934749,
   0.04688379,
   0.07193999,
   0.1070679,
   0.155736,
   0.2227907,
   0.3152128,
   0.4433985,
   0.5256069,
   0.623409,
   0.7403684,
   0.8811012,
   1.051666,
   1.26013,
   1.381841,
   1.5174,
   1.668819,
   1.83848,
   2.029216,
   2.244412,
   2.48814,
   2.765327,
   3.081966,
   3.257314,
   3.445404,
   3.647425,
   3.864701,
   4.098712,
   4.351114,
   4.62376,
   4.918734,
   5.238377,
   5.58533,
   5.962574,
   6.373482,
   6.821876,
   7.312095,
   7.849073,
   8.136822,
   8.438426,
   8.754711,
   9.086559,
   9.434912,
   9.800776,
   10.18523,
   10.58942,
   11.01457,
   11.462,
   11.9331,
   12.42937,
   12.9524,
   13.50389,
   14.08564,
   14.69957,
   15.34771,
   16.03224,
   16.75541,
   17.51964,
   18.32743,
   19.18144,
   20.08439,
   20.55511,
   21.03913,
   21.53682,
   22.04854,
   22.57468,
   23.11559,
   23.67165,
   24.24322,
   24.83068,
   25.43437,
   26.05465,
   26.69185,
   27.34631,
   28.01832,
   28.70818,
   29.41616,
   30.14249,
   30.88737,
   31.65099,
   32.43345,
   33.23485,
   34.05521,
   34.89448,
   35.75257,
   36.62929,
   37.52439,
   38.4375,
   39.36818,
   40.31585,
   41.27984,
   42.25934,
   43.25339,
   45.28063,
   47.35092,
   49.45088,
   53.67156,
   55.75062,
   56.77177,
   57.77621,
   58.76042,
   59.72077,
   60.65353,
   61.5549,
   62.42107,
   63.24822,
   64.03257,
   64.77043,
   65.12079,
   65.4582,
   65.78223,
   66.09248,
   66.38855,
   66.67005,
   66.93664,
   67.18795,
   67.42367,
   67.64348,
   67.84711,
   68.03429,
   68.20477,
   68.35834,
   68.49482,
   68.61402,
   68.71582,
   68.80009,
   68.86675,
   68.91574,
   68.94701,
   68.96058,
   68.95644,
   68.93466,
   68.89531,
   68.83848,
   68.7643,
   68.67293,
   68.56455,
   68.43935,
   68.29755,
   68.13942,
   67.9652,
   67.7752,
   67.56973,
   67.3491,
   67.11368,
   66.8638,
   66.59987,
   66.32225,
   66.03135,
   65.7276,
   65.08319,
   64.39251,
   63.65913,
   62.88669,
   62.07884,
   61.23923,
   60.37147,
   59.47908,
   58.56552,
   57.63409,
   56.688,
   54.76384,
   52.8154,
   48.92146,
   47.00689,
   45.13012,
   43.30027,
   42.40521,
   41.52436,
   40.65831,
   39.80753,
   38.97243,
   38.15332,
   37.35044,
   36.56394,
   35.79392,
   35.04044,
   34.30348,
   33.583,
   32.87889,
   32.19103,
   31.51927,
   30.8634,
   30.22323,
   29.59851,
   28.989,
   28.39444,
   27.81456,
   27.24906,
   26.69765,
   26.16004,
   25.63592,
   25.12499,
   24.14146,
   23.207,
   22.3192,
   21.47566,
   20.67409,
   19.91225,
   19.18799,
   18.49926,
   17.84411,
   17.22067,
   16.62719,
   16.06198,
   15.52348,
   15.01019,
   14.5207,
   14.05371,
   13.60795,
   13.18227,
   12.77556,
   12.38678,
   12.01497,
   11.65921,
   11.31864,
   10.99246,
   10.6799,
   10.38027,
   9.817097,
   9.298057,
   8.818813,
   8.375525,
   7.964785,
   7.58356,
   7.229152,
   6.899152,
   6.591408,
   6.303992,
   6.035176,
   5.783406,
   5.547285,
   5.325553,
   5.11707,
   4.735832,
   4.39643,
   4.092962,
   3.820521,
   3.575004,
   3.352961,
   3.151472,
   2.968058,
   2.8006,
   2.647281,
   2.37701,
   2.14706,
   1.949691,
   1.778945,
   1.630169,
   1.49969,
   1.384577,
   1.191441,
   1.036601,
   0.9104078,
   0.8060974,
   0.7188093,
   0.6449753,
   0.5819258,
   0.5276294,
   0.4805171,
   0.4393604,
   0.4031859,
   0.3712133,
   0.3428112,
   0.3174639,
   0.2947465,
   0.2743061,
   0.2558478,
   0.2391234,
   0.2239226,
   0.2100664,
   0.1974014,
   0.1857957,
   0.1751352,
   0.1653209,
   0.1562664,
   0.1478963,
   0.140144,
   0,
   0.140144};
   graph = new TGraph(288,fit1d_Norm[mpipi]_Comp[rbw_AyoDZN]_fx3,fit1d_Norm[mpipi]_Comp[rbw_AyoDZN]_fy3);
   graph->SetName("fit1d_Norm[mpipi]_Comp[rbw_AyoDZN]");
   graph->SetTitle("Projection of Fit1D FitBW0");

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3 = new TH1F("Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3","Projection of Fit1D FitBW0",288,0.028,3.052);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->SetMinimum(0);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->SetMaximum(75.85663);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->SetDirectory(0);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->SetStats(0);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->SetMarkerStyle(20);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmpipicB_CompoBrbw_AyoDZNcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[mpipi]_Comp[rbw_AyoDZN]3);
   
   graph->Draw("fl");
   
   Double_t fit1d_Norm[mpipi]_fx4[319] = {
   0.23996,
   0.24,
   0.28,
   0.2803125,
   0.280625,
   0.28125,
   0.281875,
   0.2825,
   0.283125,
   0.28375,
   0.285,
   0.28625,
   0.2875,
   0.28875,
   0.29,
   0.2925,
   0.295,
   0.2975,
   0.3,
   0.3025,
   0.305,
   0.3075,
   0.31,
   0.315,
   0.32,
   0.325,
   0.33,
   0.335,
   0.34,
   0.345,
   0.35,
   0.36,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41,
   0.42,
   0.44,
   0.48,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.565,
   0.57,
   0.575,
   0.58,
   0.585,
   0.59,
   0.595,
   0.6,
   0.605,
   0.61,
   0.615,
   0.62,
   0.625,
   0.63,
   0.6325,
   0.635,
   0.6375,
   0.64,
   0.6425,
   0.645,
   0.6475,
   0.65,
   0.6525,
   0.655,
   0.6575,
   0.66,
   0.6625,
   0.665,
   0.6675,
   0.67,
   0.6725,
   0.675,
   0.6775,
   0.68,
   0.6825,
   0.685,
   0.6875,
   0.69,
   0.6925,
   0.695,
   0.6975,
   0.7,
   0.7025,
   0.705,
   0.7075,
   0.71,
   0.7125,
   0.715,
   0.7175,
   0.72,
   0.73,
   0.7325,
   0.735,
   0.7375,
   0.74,
   0.74125,
   0.7425,
   0.74375,
   0.745,
   0.74625,
   0.7475,
   0.74875,
   0.75,
   0.75125,
   0.7525,
   0.75375,
   0.755,
   0.75625,
   0.7575,
   0.75875,
   0.76,
   0.76125,
   0.7625,
   0.76375,
   0.765,
   0.76625,
   0.7675,
   0.76875,
   0.77,
   0.77125,
   0.7725,
   0.77375,
   0.775,
   0.77625,
   0.7775,
   0.77875,
   0.78,
   0.78125,
   0.7825,
   0.78375,
   0.785,
   0.78625,
   0.7875,
   0.78875,
   0.79,
   0.79125,
   0.7925,
   0.79375,
   0.795,
   0.7975,
   0.8,
   0.8025,
   0.805,
   0.81,
   0.815,
   0.82,
   0.8225,
   0.825,
   0.8275,
   0.83,
   0.8325,
   0.835,
   0.8375,
   0.84,
   0.8425,
   0.845,
   0.8475,
   0.85,
   0.8525,
   0.855,
   0.8575,
   0.86,
   0.8625,
   0.865,
   0.8675,
   0.87,
   0.8725,
   0.875,
   0.8775,
   0.88,
   0.8825,
   0.885,
   0.8875,
   0.89,
   0.8925,
   0.895,
   0.8975,
   0.9,
   0.9025,
   0.905,
   0.91,
   0.915,
   0.92,
   0.925,
   0.93,
   0.935,
   0.94,
   0.945,
   0.95,
   0.955,
   0.96,
   0.965,
   0.97,
   0.975,
   0.98,
   0.985,
   0.99,
   0.995,
   1,
   1.01,
   1.02,
   1.03,
   1.04,
   1.05,
   1.06,
   1.07,
   1.08,
   1.09,
   1.1,
   1.11,
   1.12,
   1.13,
   1.14,
   1.15,
   1.155,
   1.16,
   1.165,
   1.17,
   1.175,
   1.18,
   1.185,
   1.19,
   1.195,
   1.2,
   1.205,
   1.21,
   1.215,
   1.22,
   1.225,
   1.23,
   1.24,
   1.2425,
   1.245,
   1.2475,
   1.25,
   1.2525,
   1.255,
   1.2575,
   1.26,
   1.2625,
   1.265,
   1.2675,
   1.27,
   1.2725,
   1.275,
   1.2775,
   1.28,
   1.2825,
   1.285,
   1.29,
   1.3,
   1.305,
   1.31,
   1.315,
   1.32,
   1.325,
   1.33,
   1.335,
   1.34,
   1.345,
   1.35,
   1.355,
   1.36,
   1.365,
   1.37,
   1.38,
   1.39,
   1.4,
   1.41,
   1.42,
   1.43,
   1.44,
   1.46,
   1.48,
   1.5,
   1.52,
   1.54,
   1.56,
   1.6,
   1.64,
   1.68,
   1.72,
   1.76,
   1.8,
   1.84,
   1.88,
   1.92,
   1.96,
   2,
   2.04,
   2.08,
   2.12,
   2.16,
   2.2,
   2.24,
   2.28,
   2.32,
   2.36,
   2.4,
   2.44,
   2.48,
   2.52,
   2.56,
   2.6,
   2.64,
   2.68,
   2.72,
   2.76,
   2.8,
   2.8,
   2.84,
   2.84004};
   Double_t fit1d_Norm[mpipi]_fy4[319] = {
   0,
   9.207071,
   9.207071,
   10.74734,
   12.09089,
   14.40157,
   16.38347,
   18.14465,
   19.7443,
   21.21899,
   23.88436,
   26.26565,
   28.43444,
   30.43628,
   32.30231,
   35.71097,
   38.78226,
   41.59154,
   44.18931,
   46.61142,
   48.88446,
   51.02877,
   53.06039,
   56.83478,
   60.28601,
   63.4696,
   66.42666,
   69.18879,
   71.78093,
   74.22325,
   76.53241,
   80.80503,
   84.68825,
   88.25009,
   91.54457,
   94.61619,
   97.50291,
   100.2381,
   105.373,
   115.0679,
   120.0775,
   122.7348,
   125.5454,
   128.5544,
   131.8136,
   135.3835,
   139.3348,
   141.4791,
   143.7514,
   146.1648,
   148.7335,
   151.4732,
   154.4011,
   157.5361,
   160.899,
   164.5127,
   168.4025,
   172.5961,
   177.124,
   182.0199,
   187.3206,
   190.1352,
   193.0665,
   196.12,
   199.3017,
   202.6176,
   206.0742,
   209.678,
   213.4359,
   217.355,
   221.4426,
   225.7061,
   230.1533,
   234.7921,
   239.6304,
   244.6762,
   249.9377,
   255.4228,
   261.1395,
   267.0955,
   273.298,
   279.7541,
   286.4698,
   293.4509,
   300.7016,
   308.2252,
   316.0236,
   324.0966,
   332.4422,
   341.0558,
   349.93,
   359.0542,
   368.414,
   377.9913,
   387.7632,
   397.7021,
   407.7749,
   448.5489,
   458.5976,
   468.4624,
   478.0715,
   487.3492,
   491.8394,
   496.2172,
   500.4725,
   504.5953,
   508.5758,
   512.4039,
   516.0699,
   519.5645,
   522.8784,
   526.0027,
   528.929,
   531.6493,
   534.156,
   536.4422,
   538.5017,
   540.3287,
   541.9182,
   543.2662,
   544.369,
   545.2241,
   545.8296,
   546.1844,
   546.2885,
   546.1423,
   545.7474,
   545.1061,
   544.2212,
   543.0968,
   541.7371,
   540.1476,
   538.3338,
   536.3024,
   534.0603,
   531.6149,
   528.9741,
   526.1461,
   523.1397,
   519.9636,
   516.6269,
   513.1389,
   509.5088,
   505.7461,
   501.8603,
   497.8605,
   489.5565,
   480.9066,
   471.9804,
   462.8439,
   444.18,
   425.3453,
   406.6871,
   397.5104,
   388.472,
   379.5939,
   370.894,
   362.3872,
   354.0848,
   345.9954,
   338.1251,
   330.4779,
   323.0559,
   315.8594,
   308.8876,
   302.1383,
   295.6086,
   289.2946,
   283.1918,
   277.2953,
   271.5997,
   266.0994,
   260.7885,
   255.6611,
   250.711,
   245.9323,
   241.3189,
   236.8649,
   232.5643,
   228.4114,
   224.4005,
   220.5261,
   216.783,
   213.1659,
   209.6698,
   206.2898,
   203.0215,
   196.8015,
   190.976,
   185.5139,
   180.3864,
   175.5674,
   171.0328,
   166.7607,
   162.731,
   158.9254,
   155.3273,
   151.9214,
   148.6939,
   145.6321,
   142.7245,
   139.9604,
   137.3304,
   134.8256,
   132.438,
   130.1605,
   125.9093,
   122.0259,
   118.4722,
   115.2173,
   112.2364,
   109.5107,
   107.0265,
   104.7755,
   102.7547,
   100.9671,
   99.42245,
   98.13831,
   97.14202,
   96.47315,
   96.18683,
   96.20964,
   96.35802,
   96.64526,
   97.08647,
   97.69875,
   98.50116,
   99.51459,
   100.7614,
   102.2645,
   104.0464,
   106.1265,
   108.5181,
   111.2232,
   114.2264,
   117.4864,
   120.927,
   127.8249,
   129.419,
   130.9052,
   132.253,
   133.4321,
   134.4135,
   135.1706,
   135.6809,
   135.9269,
   135.8971,
   135.5868,
   134.998,
   134.1395,
   133.0264,
   131.6789,
   130.1213,
   128.3807,
   126.4859,
   124.466,
   120.1634,
   111.1816,
   106.7937,
   102.5986,
   98.64519,
   94.95682,
   91.53865,
   88.38392,
   85.4787,
   82.80516,
   80.34388,
   78.07529,
   75.98056,
   74.04207,
   72.2437,
   70.57083,
   67.55062,
   64.89303,
   62.5286,
   60.40302,
   58.47379,
   56.70751,
   55.07778,
   52.14804,
   49.561,
   47.23491,
   45.11402,
   43.15919,
   41.34222,
   38.04358,
   35.10375,
   32.45212,
   30.04155,
   27.8384,
   25.81716,
   23.95751,
   22.24254,
   20.65775,
   19.19034,
   17.82884,
   16.56283,
   15.38276,
   14.27984,
   13.246,
   12.27386,
   11.35665,
   10.48828,
   9.663338,
   8.877055,
   8.125378,
   7.404973,
   6.713255,
   6.048414,
   5.409448,
   4.796191,
   4.209343,
   3.650505,
   3.122208,
   2.627942,
   2.172191,
   2.172191,
   2.172191,
   0};
   graph = new TGraph(319,fit1d_Norm[mpipi]_fx4,fit1d_Norm[mpipi]_fy4);
   graph->SetName("fit1d_Norm[mpipi]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBmpipicB4 = new TH1F("Graph_fit1d_NormoBmpipicB4","Projection of Fit1D FitBW0",319,0,3.100048);
   Graph_fit1d_NormoBmpipicB4->SetMinimum(0);
   Graph_fit1d_NormoBmpipicB4->SetMaximum(600.9173);
   Graph_fit1d_NormoBmpipicB4->SetDirectory(0);
   Graph_fit1d_NormoBmpipicB4->SetStats(0);
   Graph_fit1d_NormoBmpipicB4->SetMarkerStyle(20);
   Graph_fit1d_NormoBmpipicB4->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBmpipicB4->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBmpipicB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBmpipicB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmpipicB4->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmpipicB4->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmpipicB4->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBmpipicB4->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBmpipicB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBmpipicB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBmpipicB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBmpipicB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[mpipi]4);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[63] = {
   0.3,
   0.34,
   0.38,
   0.42,
   0.46,
   0.5,
   0.54,
   0.58,
   0.62,
   0.66,
   0.7,
   0.74,
   0.78,
   0.82,
   0.86,
   0.9,
   0.94,
   0.98,
   1.02,
   1.06,
   1.1,
   1.14,
   1.18,
   1.22,
   1.26,
   1.3,
   1.34,
   1.38,
   1.42,
   1.46,
   1.5,
   1.54,
   1.58,
   1.62,
   1.66,
   1.7,
   1.74,
   1.78,
   1.82,
   1.86,
   1.9,
   1.94,
   1.98,
   2.02,
   2.06,
   2.1,
   2.14,
   2.18,
   2.22,
   2.26,
   2.3,
   2.34,
   2.38,
   2.42,
   2.46,
   2.5,
   2.54,
   2.58,
   2.62,
   2.66,
   2.7,
   2.74,
   2.78};
   Double_t h_ds_1000_fy3001[63] = {
   63.72786,
   85.0491,
   112.0072,
   111.9344,
   111.651,
   126.1616,
   115.9133,
   112.4989,
   158.237,
   223.8376,
   303.3456,
   538.365,
   547.8307,
   420.0312,
   295.5104,
   194.1846,
   156.0309,
   144.6241,
   118.4998,
   94.96253,
   77.23635,
   86.31216,
   110.8383,
   127.9427,
   118.3733,
   137.2027,
   57.95906,
   70.93105,
   70.92969,
   52.32535,
   26.80978,
   24.38945,
   45.68923,
   35.37374,
   25.87339,
   37.89454,
   37.10878,
   25.75133,
   30.36014,
   29.73521,
   40.28902,
   21.31802,
   26.31864,
   21.91459,
   5.58379,
   19.45476,
   12.19758,
   12.37831,
   8.534516,
   6.415761,
   19.50008,
   5.029715,
   11.02598,
   1.906711,
   3.659592,
   4.234012,
   3.680323,
   5.040188,
   2.86824,
   5.427055,
   0.1769191,
   0.4223889,
   0.881121};
   Double_t h_ds_1000_felx3001[63] = {
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02};
   Double_t h_ds_1000_fely3001[63] = {
   10.2606,
   11.80704,
   13.02912,
   13.16348,
   12.85596,
   13.86816,
   13.20715,
   13.13801,
   14.82144,
   17.5199,
   20.05169,
   25.94988,
   26.22836,
   23.15969,
   19.53843,
   16.56318,
   15.35346,
   15.16615,
   13.53298,
   12.68694,
   11.81492,
   12.74131,
   13.43359,
   14.11092,
   13.52358,
   14.60055,
   11.35727,
   11.52447,
   11.27459,
   10.35678,
   8.668639,
   8.964585,
   9.558312,
   9.14188,
   8.744809,
   8.97347,
   8.547293,
   8.010085,
   7.865505,
   7.680742,
   8.35598,
   7.045194,
   7.276201,
   6.705826,
   4.65705,
   5.936355,
   5.755677,
   5.191235,
   4.869281,
   4.058615,
   5.589781,
   3.889516,
   4.469175,
   3.229767,
   2.93881,
   3.035114,
   2.815137,
   2.837576,
   2.542031,
   2.709734,
   1.201558,
   1.323246,
   1.196518};
   Double_t h_ds_1000_fehx3001[63] = {
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02,
   0.02};
   Double_t h_ds_1000_fehy3001[63] = {
   10.2606,
   11.80704,
   13.02912,
   13.16348,
   12.85596,
   13.86816,
   13.20715,
   13.13801,
   14.82144,
   17.5199,
   20.05169,
   25.94988,
   26.22836,
   23.15969,
   19.53843,
   16.56318,
   15.35346,
   15.16615,
   13.53298,
   12.68694,
   11.81492,
   12.74131,
   13.43359,
   14.11092,
   13.52358,
   14.60055,
   11.35727,
   11.52447,
   11.27459,
   10.35678,
   8.668639,
   8.964585,
   9.558312,
   9.14188,
   8.744809,
   8.97347,
   8.547293,
   8.010085,
   7.865505,
   7.680742,
   8.35598,
   7.045194,
   7.276201,
   6.705826,
   4.65705,
   5.936355,
   5.755677,
   5.191235,
   4.869281,
   4.058615,
   5.589781,
   3.889516,
   4.469175,
   3.229767,
   2.93881,
   3.035114,
   2.815137,
   2.837576,
   2.542031,
   2.709734,
   1.201558,
   1.323246,
   1.196518};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(63,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mpipi");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__mpipi",100,0.028,3.052);
   Graph_h_ds_10003001->SetMinimum(-58.86127);
   Graph_h_ds_10003001->SetMaximum(631.5973);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_112de6e0__3 = new TH1D("frame_112de6e0__3","A RooPlot of \"1*mpipi1\"",63,0.28,2.8);
   frame_112de6e0__3->SetBinContent(1,602.8282);
   frame_112de6e0__3->SetMinimum(-30.09216);
   frame_112de6e0__3->SetMaximum(602.8282);
   frame_112de6e0__3->SetEntries(1);
   frame_112de6e0__3->SetDirectory(0);
   frame_112de6e0__3->SetStats(0);
   frame_112de6e0__3->SetMarkerStyle(20);
   frame_112de6e0__3->GetXaxis()->SetNdivisions(0);
   frame_112de6e0__3->GetXaxis()->SetLabelFont(132);
   frame_112de6e0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_112de6e0__3->GetXaxis()->SetLabelSize(0.05);
   frame_112de6e0__3->GetXaxis()->SetTitleSize(-1);
   frame_112de6e0__3->GetXaxis()->SetTitleOffset(1);
   frame_112de6e0__3->GetXaxis()->SetTitleFont(132);
   frame_112de6e0__3->GetYaxis()->SetNdivisions(0);
   frame_112de6e0__3->GetYaxis()->SetLabelFont(132);
   frame_112de6e0__3->GetYaxis()->SetLabelSize(0.05);
   frame_112de6e0__3->GetYaxis()->SetTitleSize(0.05);
   frame_112de6e0__3->GetYaxis()->SetTitleFont(132);
   frame_112de6e0__3->GetZaxis()->SetLabelFont(132);
   frame_112de6e0__3->GetZaxis()->SetLabelSize(0.05);
   frame_112de6e0__3->GetZaxis()->SetTitleSize(0.05);
   frame_112de6e0__3->GetZaxis()->SetTitleOffset(1);
   frame_112de6e0__3->GetZaxis()->SetTitleFont(132);
   frame_112de6e0__3->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4a.C <==
void res_jkkpi_kst()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Oct 30 19:00:03 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",164,187,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.2963855,-73.17073,2.826506,536.5854);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *a__1 = new TH1F("a__1","",1,0.6,2.7);
   a__1->SetMinimum(0);
   a__1->SetMaximum(500);
   a__1->SetStats(0);
   a__1->SetMarkerStyle(20);
   a__1->GetXaxis()->SetDecimals();
   a__1->GetXaxis()->SetNdivisions(-506);
   a__1->GetXaxis()->SetLabelFont(132);
   a__1->GetXaxis()->SetLabelOffset(0.025);
   a__1->GetXaxis()->SetLabelSize(0.06);
   a__1->GetXaxis()->SetTitleSize(-1);
   a__1->GetXaxis()->SetTitleOffset(1);
   a__1->GetXaxis()->SetTitleFont(132);
   a__1->GetYaxis()->SetNdivisions(-405);
   a__1->GetYaxis()->SetLabelFont(132);
   a__1->GetYaxis()->SetLabelOffset(0.01);
   a__1->GetYaxis()->SetLabelSize(0.06);
   a__1->GetYaxis()->SetTitleSize(0.05);
   a__1->GetYaxis()->SetTitleFont(132);
   a__1->GetZaxis()->SetLabelFont(132);
   a__1->GetZaxis()->SetLabelSize(0.05);
   a__1->GetZaxis()->SetTitleSize(0.05);
   a__1->GetZaxis()->SetTitleOffset(1);
   a__1->GetZaxis()->SetTitleFont(132);
   a__1->Draw("");
   
   TH1D *frame_128509e0__2 = new TH1D("frame_128509e0__2","A RooPlot of \"``m34cPVM''-variable\"",40,0.63,2.63);
   frame_128509e0__2->SetBinContent(1,329.3781);
   frame_128509e0__2->SetMinimum(-23.80472);
   frame_128509e0__2->SetMaximum(329.3781);
   frame_128509e0__2->SetEntries(3);
   frame_128509e0__2->SetDirectory(0);
   frame_128509e0__2->SetStats(0);
   frame_128509e0__2->SetMarkerStyle(20);
   frame_128509e0__2->GetXaxis()->SetNdivisions(0);
   frame_128509e0__2->GetXaxis()->SetLabelFont(132);
   frame_128509e0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_128509e0__2->GetXaxis()->SetLabelSize(0.05);
   frame_128509e0__2->GetXaxis()->SetTitleSize(-1);
   frame_128509e0__2->GetXaxis()->SetTitleOffset(1);
   frame_128509e0__2->GetXaxis()->SetTitleFont(132);
   frame_128509e0__2->GetYaxis()->SetNdivisions(0);
   frame_128509e0__2->GetYaxis()->SetLabelFont(132);
   frame_128509e0__2->GetYaxis()->SetLabelSize(0.05);
   frame_128509e0__2->GetYaxis()->SetTitleSize(0.05);
   frame_128509e0__2->GetYaxis()->SetTitleFont(132);
   frame_128509e0__2->GetZaxis()->SetLabelFont(132);
   frame_128509e0__2->GetZaxis()->SetLabelSize(0.05);
   frame_128509e0__2->GetZaxis()->SetTitleSize(0.05);
   frame_128509e0__2->GetZaxis()->SetTitleOffset(1);
   frame_128509e0__2->GetZaxis()->SetTitleFont(132);
   frame_128509e0__2->Draw("FUNCSAME");
   
   Double_t fit1d_Norm[m34cPVM]_Comp[pspol]_fx1[179] = {
   0.57995,
   0.58,
   0.63,
   0.633125,
   0.6335156,
   0.6339062,
   0.6342969,
   0.6346875,
   0.6350781,
   0.6354688,
   0.6358594,
   0.63625,
   0.6366406,
   0.6370312,
   0.6374219,
   0.6378125,
   0.6382031,
   0.6385938,
   0.6389844,
   0.639375,
   0.6401562,
   0.6409375,
   0.6417188,
   0.6425,
   0.6432813,
   0.6440625,
   0.6448438,
   0.645625,
   0.6464063,
   0.6471875,
   0.64875,
   0.6503125,
   0.651875,
   0.6534375,
   0.655,
   0.6565625,
   0.658125,
   0.6596875,
   0.66125,
   0.6628125,
   0.664375,
   0.6659375,
   0.6675,
   0.6690625,
   0.670625,
   0.67375,
   0.676875,
   0.68,
   0.683125,
   0.68625,
   0.689375,
   0.6925,
   0.695625,
   0.69875,
   0.701875,
   0.705,
   0.708125,
   0.71125,
   0.714375,
   0.7175,
   0.720625,
   0.72375,
   0.726875,
   0.73,
   0.733125,
   0.73625,
   0.7425,
   0.74875,
   0.755,
   0.76125,
   0.7675,
   0.77375,
   0.78,
   0.78625,
   0.7925,
   0.79875,
   0.805,
   0.81125,
   0.8175,
   0.82375,
   0.83,
   0.83625,
   0.8425,
   0.84875,
   0.855,
   0.86125,
   0.8675,
   0.87375,
   0.88,
   0.88625,
   0.8925,
   0.89875,
   0.905,
   0.91125,
   0.9175,
   0.92375,
   0.93,
   0.93625,
   0.9425,
   0.955,
   0.9675,
   0.98,
   0.9925,
   1.005,
   1.0175,
   1.03,
   1.0425,
   1.055,
   1.0675,
   1.08,
   1.0925,
   1.105,
   1.1175,
   1.13,
   1.1425,
   1.155,
   1.1675,
   1.18,
   1.1925,
   1.205,
   1.2175,
   1.23,
   1.2425,
   1.255,
   1.2675,
   1.28,
   1.2925,
   1.305,
   1.3175,
   1.33,
   1.3425,
   1.355,
   1.3675,
   1.38,
   1.405,
   1.43,
   1.455,
   1.48,
   1.505,
   1.53,
   1.555,
   1.58,
   1.605,
   1.63,
   1.655,
   1.68,
   1.705,
   1.73,
   1.78,
   1.83,
   1.88,
   1.93,
   1.98,
   2.03,
   2.08,
   2.13,
   2.155,
   2.18,
   2.205,
   2.23,
   2.255,
   2.28,
   2.305,
   2.33,
   2.355,
   2.38,
   2.405,
   2.43,
   2.455,
   2.48,
   2.505,
   2.53,
   2.555,
   2.58,
   2.605,
   2.63,
   2.63,
   2.68,
   2.68005};
   Double_t fit1d_Norm[m34cPVM]_Comp[pspol]_fy1[179] = {
   0,
   0,
   0,
   0,
   0.3544517,
   0.5553346,
   0.7006566,
   0.8204909,
   0.9247993,
   1.018364,
   1.10392,
   1.183207,
   1.25741,
   1.327383,
   1.393762,
   1.45704,
   1.517605,
   1.575768,
   1.631788,
   1.685878,
   1.788961,
   1.88617,
   1.978372,
   2.066238,
   2.1503,
   2.230988,
   2.308655,
   2.383598,
   2.456067,
   2.526274,
   2.660615,
   2.787828,
   2.908851,
   3.024429,
   3.135166,
   3.241559,
   3.344026,
   3.442917,
   3.538535,
   3.631139,
   3.720956,
   3.808184,
   3.892999,
   3.975558,
   4.055998,
   4.21101,
   4.3589,
   4.500378,
   4.63604,
   4.766392,
   4.891868,
   5.012841,
   5.129638,
   5.242546,
   5.35182,
   5.457685,
   5.560343,
   5.659976,
   5.756748,
   5.850808,
   5.942291,
   6.031322,
   6.118014,
   6.202472,
   6.284792,
   6.365063,
   6.519784,
   6.667231,
   6.807922,
   6.942313,
   7.070806,
   7.19376,
   7.311496,
   7.424302,
   7.532441,
   7.636149,
   7.735643,
   7.83112,
   7.922762,
   8.010737,
   8.0952,
   8.176294,
   8.254152,
   8.328899,
   8.400651,
   8.469516,
   8.535597,
   8.598988,
   8.65978,
   8.718057,
   8.7739,
   8.827385,
   8.878584,
   8.927564,
   8.97439,
   9.019124,
   9.061825,
   9.102549,
   9.141348,
   9.213378,
   9.278297,
   9.336457,
   9.388183,
   9.433775,
   9.473511,
   9.507653,
   9.536442,
   9.560105,
   9.578856,
   9.592895,
   9.60241,
   9.607582,
   9.608577,
   9.605557,
   9.598674,
   9.588072,
   9.57389,
   9.556258,
   9.535302,
   9.511144,
   9.483897,
   9.453673,
   9.420577,
   9.384712,
   9.346175,
   9.305062,
   9.261463,
   9.215466,
   9.167156,
   9.116616,
   9.063925,
   9.00916,
   8.952395,
   8.893704,
   8.770818,
   8.641041,
   8.504881,
   8.362822,
   8.21532,
   8.062813,
   7.905717,
   7.744429,
   7.57933,
   7.410784,
   7.239144,
   7.064745,
   6.887913,
   6.708961,
   6.345896,
   5.977851,
   5.606988,
   5.235341,
   4.864834,
   4.497292,
   4.13445,
   3.777964,
   3.602601,
   3.429415,
   3.258593,
   3.09032,
   2.924775,
   2.762135,
   2.602574,
   2.446261,
   2.293365,
   2.144048,
   1.998474,
   1.8568,
   1.719182,
   1.585774,
   1.456729,
   1.332193,
   1.212315,
   1.097238,
   0.9871055,
   0.8820572,
   0.8820572,
   0.8820572,
   0};
   TGraph *graph = new TGraph(179,fit1d_Norm[m34cPVM]_Comp[pspol]_fx1,fit1d_Norm[m34cPVM]_Comp[pspol]_fy1);
   graph->SetName("fit1d_Norm[m34cPVM]_Comp[pspol]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1 = new TH1F("Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1","Projection of Fit1D FitBW0",179,0.36994,2.89006);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->SetMinimum(0);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->SetMaximum(10.56943);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->SetDirectory(0);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->SetStats(0);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->SetMarkerStyle(20);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm34cPVMcB_CompoBpspolcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m34cPVM]_Comp[pspol]1);
   
   graph->Draw("l");
   
   Double_t fit1d_Norm[m34cPVM]_Comp[rbw]_fx2[296] = {
   0.63,
   0.63,
   0.6425,
   0.655,
   0.6675,
   0.68,
   0.6925,
   0.705,
   0.7175,
   0.73,
   0.73625,
   0.7425,
   0.74875,
   0.755,
   0.76125,
   0.7675,
   0.77375,
   0.78,
   0.783125,
   0.78625,
   0.789375,
   0.7925,
   0.795625,
   0.79875,
   0.801875,
   0.805,
   0.808125,
   0.81125,
   0.814375,
   0.8159375,
   0.8175,
   0.8190625,
   0.820625,
   0.8221875,
   0.82375,
   0.8253125,
   0.826875,
   0.8284375,
   0.83,
   0.8315625,
   0.833125,
   0.8346875,
   0.83625,
   0.8378125,
   0.839375,
   0.8409375,
   0.8417188,
   0.8425,
   0.8432812,
   0.8440625,
   0.8448438,
   0.845625,
   0.8464063,
   0.8471875,
   0.8479687,
   0.84875,
   0.8495313,
   0.8503125,
   0.8510937,
   0.851875,
   0.8526562,
   0.8534375,
   0.8542188,
   0.855,
   0.8557812,
   0.8565625,
   0.8573438,
   0.858125,
   0.8589062,
   0.8596875,
   0.8604687,
   0.86125,
   0.8620313,
   0.8628125,
   0.8635937,
   0.864375,
   0.8651562,
   0.8659375,
   0.8667187,
   0.8675,
   0.8678906,
   0.8682812,
   0.8686719,
   0.8690625,
   0.8694531,
   0.8698438,
   0.8702344,
   0.870625,
   0.8710156,
   0.8714062,
   0.8717969,
   0.8721875,
   0.8725781,
   0.8729688,
   0.8733594,
   0.87375,
   0.8745312,
   0.8753125,
   0.8760938,
   0.876875,
   0.8776563,
   0.8784375,
   0.8792187,
   0.88,
   0.8815625,
   0.8823437,
   0.883125,
   0.8839062,
   0.8842969,
   0.8846875,
   0.8850781,
   0.8854688,
   0.8858594,
   0.88625,
   0.8866406,
   0.8870312,
   0.8874219,
   0.8878125,
   0.8882031,
   0.8885938,
   0.8889844,
   0.889375,
   0.8897656,
   0.8901562,
   0.8905469,
   0.8909375,
   0.8913281,
   0.8917188,
   0.8921094,
   0.8925,
   0.8928906,
   0.8932813,
   0.8936719,
   0.8940625,
   0.8944531,
   0.8948438,
   0.8952344,
   0.895625,
   0.8960156,
   0.8964063,
   0.8967969,
   0.8971875,
   0.8975781,
   0.8979687,
   0.8983594,
   0.89875,
   0.8991406,
   0.8995313,
   0.8999219,
   0.9003125,
   0.9007031,
   0.9010938,
   0.9014844,
   0.901875,
   0.9022656,
   0.9026562,
   0.9030469,
   0.9034375,
   0.9038281,
   0.9042188,
   0.9046094,
   0.905,
   0.9057812,
   0.9065625,
   0.908125,
   0.9096875,
   0.9104687,
   0.91125,
   0.9120313,
   0.9128125,
   0.9135937,
   0.914375,
   0.9151562,
   0.9159375,
   0.9167188,
   0.9175,
   0.9182812,
   0.9190625,
   0.9198438,
   0.920625,
   0.9214062,
   0.9221875,
   0.9229688,
   0.92375,
   0.9245313,
   0.9253125,
   0.9260938,
   0.926875,
   0.9276563,
   0.9284375,
   0.9292187,
   0.93,
   0.9307813,
   0.9315625,
   0.9323438,
   0.933125,
   0.9339062,
   0.9346875,
   0.9354688,
   0.93625,
   0.9370312,
   0.9378125,
   0.9385938,
   0.939375,
   0.9401563,
   0.9409375,
   0.9417188,
   0.9425,
   0.9432813,
   0.9440625,
   0.9448438,
   0.945625,
   0.9464063,
   0.9471875,
   0.94875,
   0.9503125,
   0.951875,
   0.9534375,
   0.955,
   0.9565625,
   0.958125,
   0.9596875,
   0.96125,
   0.9628125,
   0.964375,
   0.9659375,
   0.9675,
   0.9690625,
   0.970625,
   0.9721875,
   0.97375,
   0.9753125,
   0.976875,
   0.98,
   0.983125,
   0.98625,
   0.989375,
   0.9925,
   0.995625,
   0.99875,
   1.001875,
   1.005,
   1.008125,
   1.01125,
   1.014375,
   1.0175,
   1.02375,
   1.03,
   1.03625,
   1.0425,
   1.04875,
   1.055,
   1.06125,
   1.0675,
   1.07375,
   1.08,
   1.0925,
   1.105,
   1.1175,
   1.13,
   1.1425,
   1.155,
   1.18,
   1.205,
   1.23,
   1.255,
   1.28,
   1.33,
   1.38,
   1.43,
   1.48,
   1.53,
   1.58,
   1.63,
   1.68,
   1.73,
   1.78,
   1.83,
   1.88,
   1.93,
   1.98,
   2.03,
   2.08,
   2.13,
   2.18,
   2.23,
   2.28,
   2.33,
   2.38,
   2.43,
   2.48,
   2.53,
   2.58,
   2.63,
   2.63,
   2.63};
   Double_t fit1d_Norm[m34cPVM]_Comp[rbw]_fy2[296] = {
   0,
   0,
   0.02720507,
   0.1073207,
   0.2328065,
   0.4092234,
   0.6468139,
   0.9606407,
   1.372119,
   1.911746,
   2.24268,
   2.62358,
   3.063273,
   3.572604,
   4.165002,
   4.857219,
   5.670342,
   6.631163,
   7.177344,
   7.774072,
   8.427264,
   9.143703,
   9.931179,
   10.79868,
   11.7566,
   12.81701,
   13.99396,
   15.30392,
   16.76619,
   17.5614,
   18.40354,
   19.2961,
   20.24291,
   21.24813,
   22.31633,
   23.45247,
   24.662,
   25.9509,
   27.32572,
   28.79363,
   30.36254,
   32.04112,
   33.83892,
   35.76646,
   37.83533,
   40.0583,
   41.23192,
   42.44945,
   43.71288,
   45.0243,
   46.38589,
   47.79995,
   49.2689,
   50.79526,
   52.38169,
   54.03098,
   55.74604,
   57.52992,
   59.38582,
   61.3171,
   63.32724,
   65.4199,
   67.5989,
   69.86818,
   72.2319,
   74.69433,
   77.25992,
   79.93326,
   82.71909,
   85.62229,
   88.64786,
   91.8009,
   95.08658,
   98.51015,
   102.0769,
   105.7919,
   109.6605,
   113.6877,
   117.8783,
   122.2367,
   124.4803,
   126.7673,
   129.0983,
   131.4736,
   133.8936,
   136.3586,
   138.8689,
   141.4246,
   144.026,
   146.673,
   149.3657,
   152.104,
   154.8876,
   157.7164,
   160.5899,
   163.5076,
   169.4731,
   175.6065,
   181.899,
   188.3393,
   194.913,
   201.6028,
   208.388,
   215.2442,
   229.0535,
   235.9389,
   242.7597,
   249.4728,
   252.7745,
   256.0316,
   259.2379,
   262.3869,
   265.4723,
   268.4874,
   271.4256,
   274.2803,
   277.0448,
   279.7125,
   282.277,
   284.7318,
   287.0706,
   289.2875,
   291.3765,
   293.3323,
   295.1494,
   296.8231,
   298.3488,
   299.7224,
   300.9402,
   301.999,
   302.8962,
   303.6296,
   304.1974,
   304.5986,
   304.8325,
   304.8992,
   304.7992,
   304.5335,
   304.1036,
   303.5118,
   302.7606,
   301.8531,
   300.7927,
   299.5835,
   298.2298,
   296.7363,
   295.1079,
   293.3501,
   291.4682,
   289.4681,
   287.3557,
   285.1371,
   282.8185,
   280.406,
   277.906,
   275.3246,
   272.6683,
   269.9431,
   267.1552,
   264.3105,
   261.415,
   258.4743,
   252.4797,
   246.3691,
   233.9533,
   221.4998,
   215.3289,
   209.226,
   203.2098,
   197.2965,
   191.4993,
   185.829,
   180.2944,
   174.9019,
   169.6563,
   164.561,
   159.6178,
   154.8275,
   150.1898,
   145.7036,
   141.3672,
   137.1781,
   133.1336,
   129.2303,
   125.4647,
   121.8331,
   118.3316,
   114.9561,
   111.7026,
   108.5669,
   105.545,
   102.6328,
   99.82614,
   97.12119,
   94.51404,
   92.00092,
   89.57815,
   87.24216,
   84.9895,
   82.81683,
   80.72093,
   78.69869,
   76.74712,
   74.86336,
   73.04464,
   71.28833,
   69.59187,
   67.95285,
   66.36892,
   64.83786,
   63.35754,
   61.9259,
   60.54101,
   59.20098,
   56.64845,
   54.25495,
   52.00827,
   49.89723,
   47.91163,
   46.04213,
   44.2802,
   42.61803,
   41.04847,
   39.56496,
   38.16148,
   36.83251,
   35.57299,
   34.37825,
   33.244,
   32.16628,
   31.14145,
   30.16615,
   29.23726,
   27.50744,
   25.93146,
   24.49166,
   23.17281,
   21.96173,
   20.84693,
   19.81845,
   18.86752,
   17.98649,
   17.1686,
   16.40789,
   15.6991,
   15.03753,
   13.83988,
   12.78666,
   11.85518,
   11.02703,
   10.28718,
   9.623236,
   9.024933,
   8.483689,
   7.992292,
   7.544645,
   6.760627,
   6.09847,
   5.533518,
   5.04712,
   4.62495,
   4.255851,
   3.643442,
   3.158447,
   2.76692,
   2.445677,
   2.178415,
   1.761895,
   1.455092,
   1.221935,
   1.040251,
   0.8957397,
   0.7788077,
   0.6828081,
   0.6030052,
   0.5359444,
   0.479054,
   0.4303846,
   0.3884354,
   0.3520346,
   0.3202563,
   0.29236,
   0.2677479,
   0.2459329,
   0.2265149,
   0.2091624,
   0.1935991,
   0.1795931,
   0.1669487,
   0.1554996,
   0.1451041,
   0.1356405,
   0.1270041,
   0.1191042,
   0,
   0.1191042};
   graph = new TGraph(296,fit1d_Norm[m34cPVM]_Comp[rbw]_fx2,fit1d_Norm[m34cPVM]_Comp[rbw]_fy2);
   graph->SetName("fit1d_Norm[m34cPVM]_Comp[rbw]");
   graph->SetTitle("Projection of Fit1D FitBW0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2 = new TH1F("Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2","Projection of Fit1D FitBW0",296,0.43,2.83);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->SetMinimum(0);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->SetMaximum(335.3892);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->SetDirectory(0);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->SetStats(0);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->SetMarkerStyle(20);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm34cPVMcB_CompoBrbwcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m34cPVM]_Comp[rbw]2);
   
   graph->Draw("fl");
   
   Double_t fit1d_Norm[m34cPVM]_fx3[296] = {
   0.57995,
   0.58,
   0.63,
   0.633125,
   0.6335156,
   0.6339062,
   0.6346875,
   0.63625,
   0.639375,
   0.6425,
   0.64875,
   0.655,
   0.6675,
   0.68,
   0.705,
   0.7175,
   0.73,
   0.7425,
   0.74875,
   0.755,
   0.76125,
   0.7675,
   0.77375,
   0.78,
   0.783125,
   0.78625,
   0.789375,
   0.7925,
   0.795625,
   0.79875,
   0.801875,
   0.805,
   0.808125,
   0.81125,
   0.814375,
   0.8159375,
   0.8175,
   0.8190625,
   0.820625,
   0.8221875,
   0.82375,
   0.8253125,
   0.826875,
   0.8284375,
   0.83,
   0.8315625,
   0.833125,
   0.8346875,
   0.83625,
   0.8378125,
   0.839375,
   0.8409375,
   0.8425,
   0.8432812,
   0.8440625,
   0.8448438,
   0.845625,
   0.8464063,
   0.8471875,
   0.8479687,
   0.84875,
   0.8495313,
   0.8503125,
   0.8510937,
   0.851875,
   0.8526562,
   0.8534375,
   0.8542188,
   0.855,
   0.8557812,
   0.8565625,
   0.8573438,
   0.858125,
   0.8589062,
   0.8596875,
   0.8604687,
   0.86125,
   0.8620313,
   0.8628125,
   0.8635937,
   0.864375,
   0.8651562,
   0.8659375,
   0.8667187,
   0.8675,
   0.8682812,
   0.8690625,
   0.8694531,
   0.8698438,
   0.8702344,
   0.870625,
   0.8710156,
   0.8714062,
   0.8717969,
   0.8721875,
   0.8725781,
   0.8729688,
   0.87375,
   0.8745312,
   0.8753125,
   0.8760938,
   0.876875,
   0.8776563,
   0.8784375,
   0.8792187,
   0.88,
   0.8815625,
   0.8823437,
   0.883125,
   0.8839062,
   0.8846875,
   0.8850781,
   0.8854688,
   0.8858594,
   0.88625,
   0.8866406,
   0.8870312,
   0.8874219,
   0.8878125,
   0.8882031,
   0.8885938,
   0.8889844,
   0.889375,
   0.8897656,
   0.8901562,
   0.8905469,
   0.8909375,
   0.8913281,
   0.8917188,
   0.8921094,
   0.8925,
   0.8928906,
   0.8932813,
   0.8936719,
   0.8940625,
   0.8944531,
   0.8948438,
   0.8952344,
   0.895625,
   0.8960156,
   0.8964063,
   0.8967969,
   0.8971875,
   0.8975781,
   0.8979687,
   0.8983594,
   0.89875,
   0.8991406,
   0.8995313,
   0.8999219,
   0.9003125,
   0.9007031,
   0.9010938,
   0.9014844,
   0.901875,
   0.9022656,
   0.9026562,
   0.9030469,
   0.9034375,
   0.9038281,
   0.9042188,
   0.9046094,
   0.905,
   0.9057812,
   0.9065625,
   0.908125,
   0.9096875,
   0.9104687,
   0.91125,
   0.9120313,
   0.9128125,
   0.9135937,
   0.914375,
   0.9151562,
   0.9159375,
   0.9167188,
   0.9175,
   0.9182812,
   0.9190625,
   0.9198438,
   0.920625,
   0.9214062,
   0.9221875,
   0.9229688,
   0.92375,
   0.9245313,
   0.9253125,
   0.9260938,
   0.926875,
   0.9276563,
   0.9284375,
   0.9292187,
   0.93,
   0.9307813,
   0.9315625,
   0.9323438,
   0.933125,
   0.9339062,
   0.9346875,
   0.9354688,
   0.93625,
   0.9370312,
   0.9378125,
   0.9385938,
   0.939375,
   0.9401563,
   0.9409375,
   0.9417188,
   0.9425,
   0.9432813,
   0.9440625,
   0.9448438,
   0.945625,
   0.9464063,
   0.9471875,
   0.94875,
   0.9503125,
   0.951875,
   0.9534375,
   0.955,
   0.9565625,
   0.958125,
   0.9596875,
   0.96125,
   0.9628125,
   0.964375,
   0.9659375,
   0.9675,
   0.9690625,
   0.970625,
   0.9721875,
   0.97375,
   0.9753125,
   0.976875,
   0.98,
   0.983125,
   0.98625,
   0.989375,
   0.9925,
   0.995625,
   0.99875,
   1.001875,
   1.005,
   1.008125,
   1.01125,
   1.014375,
   1.0175,
   1.02375,
   1.03,
   1.03625,
   1.0425,
   1.04875,
   1.055,
   1.06125,
   1.0675,
   1.08,
   1.0925,
   1.105,
   1.1175,
   1.13,
   1.1425,
   1.155,
   1.18,
   1.205,
   1.23,
   1.28,
   1.33,
   1.38,
   1.43,
   1.48,
   1.53,
   1.58,
   1.63,
   1.68,
   1.73,
   1.78,
   1.83,
   1.88,
   1.93,
   1.98,
   2.03,
   2.08,
   2.13,
   2.18,
   2.23,
   2.28,
   2.33,
   2.38,
   2.43,
   2.48,
   2.53,
   2.58,
   2.63,
   2.63,
   2.68,
   2.68005};
   Double_t fit1d_Norm[m34cPVM]_fy3[296] = {
   0,
   0,
   0,
   0,
   0.3545777,
   0.5558212,
   0.8220718,
   1.188019,
   1.700218,
   2.093443,
   2.722316,
   3.242487,
   4.125806,
   4.909601,
   6.418326,
   7.222926,
   8.114218,
   9.143364,
   9.730504,
   10.38053,
   11.10731,
   11.92802,
   12.8641,
   13.94266,
   14.54584,
   15.19837,
   15.9062,
   16.67614,
   17.51601,
   18.43483,
   19.44301,
   20.55265,
   21.77783,
   23.13504,
   24.6436,
   25.4616,
   26.3263,
   27.24119,
   28.21011,
   29.23721,
   30.32706,
   31.48464,
   32.7154,
   34.02531,
   35.42092,
   36.90942,
   38.4987,
   40.19744,
   42.01521,
   43.96252,
   46.05095,
   48.29329,
   50.7036,
   51.97654,
   53.29742,
   54.66843,
   56.09186,
   57.57012,
   59.10576,
   60.70142,
   62.35988,
   64.08407,
   65.87703,
   67.74198,
   69.68224,
   71.70133,
   73.80289,
   75.99074,
   78.26884,
   80.64131,
   83.11246,
   85.68672,
   88.36869,
   91.16311,
   94.07486,
   97.10892,
   100.2704,
   103.5645,
   106.9964,
   110.5715,
   114.2948,
   118.1717,
   122.2071,
   126.4058,
   130.7723,
   135.311,
   140.0253,
   142.4493,
   144.9183,
   147.4325,
   149.9923,
   152.5976,
   155.2486,
   157.9452,
   160.6874,
   163.4749,
   166.3076,
   172.1066,
   178.0799,
   184.221,
   190.5211,
   196.969,
   203.5502,
   210.2476,
   217.0403,
   223.904,
   237.7281,
   244.6208,
   251.4489,
   258.1693,
   264.7353,
   267.9452,
   271.0979,
   274.1868,
   277.2055,
   280.1472,
   283.0055,
   285.7735,
   288.4448,
   291.0127,
   293.471,
   295.8134,
   298.0337,
   300.1263,
   302.0855,
   303.9061,
   305.5833,
   307.1124,
   308.4894,
   309.7107,
   310.7729,
   311.6736,
   312.4103,
   312.9815,
   313.3861,
   313.6234,
   313.6935,
   313.5968,
   313.3344,
   312.9079,
   312.3194,
   311.5715,
   310.6673,
   309.6103,
   308.4044,
   307.0539,
   305.5637,
   303.9386,
   302.184,
   300.3053,
   298.3085,
   296.1994,
   293.984,
   291.6685,
   289.2593,
   286.7624,
   284.1843,
   281.5311,
   278.8091,
   276.0243,
   273.1828,
   270.2904,
   267.3529,
   261.3645,
   255.2601,
   242.8566,
   230.4153,
   224.2505,
   218.1535,
   212.1433,
   206.2359,
   200.4446,
   194.7803,
   189.2515,
   183.8647,
   178.625,
   173.5354,
   168.5979,
   163.8132,
   159.1812,
   154.7006,
   150.3698,
   146.1863,
   142.1472,
   138.2494,
   134.4893,
   130.8631,
   127.367,
   123.9968,
   120.7487,
   117.6183,
   114.6016,
   111.6946,
   108.8932,
   106.1934,
   103.5914,
   101.0834,
   98.66566,
   96.33471,
   94.08707,
   91.91938,
   89.82843,
   87.81111,
   85.86444,
   83.98555,
   82.17167,
   80.42016,
   78.72848,
   77.0942,
   75.51499,
   73.98862,
   72.51295,
   71.08595,
   69.70565,
   68.37019,
   65.82672,
   63.44217,
   61.20432,
   59.102,
   57.125,
   55.264,
   53.51046,
   51.85657,
   50.29517,
   48.81972,
   47.42419,
   46.10307,
   44.85129,
   43.66418,
   42.53746,
   41.46716,
   40.44965,
   39.48157,
   38.55979,
   36.84389,
   35.28144,
   33.85476,
   32.54865,
   31.34991,
   30.24708,
   29.23017,
   28.29046,
   27.42026,
   26.61284,
   25.86225,
   25.16321,
   24.51104,
   23.33114,
   22.29431,
   21.37788,
   20.56347,
   19.83608,
   19.18334,
   18.59502,
   18.06254,
   17.13754,
   16.36304,
   15.70605,
   15.14209,
   14.65268,
   14.22362,
   13.84392,
   13.1997,
   12.66959,
   12.22059,
   11.48348,
   10.87851,
   10.3488,
   9.862976,
   9.403073,
   8.958553,
   8.523237,
   8.093592,
   7.66775,
   7.244905,
   6.82495,
   6.408236,
   5.995423,
   5.587376,
   5.185091,
   4.789652,
   4.402198,
   4.023896,
   3.65593,
   3.299482,
   2.955734,
   2.625855,
   2.310997,
   2.012299,
   1.730879,
   1.467834,
   1.224242,
   1.001161,
   1.001161,
   1.001161,
   0};
   graph = new TGraph(296,fit1d_Norm[m34cPVM]_fx3,fit1d_Norm[m34cPVM]_fy3);
   graph->SetName("fit1d_Norm[m34cPVM]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm34cPVMcB3 = new TH1F("Graph_fit1d_NormoBm34cPVMcB3","Projection of Fit1D FitBW0",296,0.36994,2.89006);
   Graph_fit1d_NormoBm34cPVMcB3->SetMinimum(0);
   Graph_fit1d_NormoBm34cPVMcB3->SetMaximum(345.0628);
   Graph_fit1d_NormoBm34cPVMcB3->SetDirectory(0);
   Graph_fit1d_NormoBm34cPVMcB3->SetStats(0);
   Graph_fit1d_NormoBm34cPVMcB3->SetMarkerStyle(20);
   Graph_fit1d_NormoBm34cPVMcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm34cPVMcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm34cPVMcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm34cPVMcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm34cPVMcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm34cPVMcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm34cPVMcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm34cPVMcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm34cPVMcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm34cPVMcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm34cPVMcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm34cPVMcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m34cPVM]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[40] = {
   0.655,
   0.705,
   0.755,
   0.805,
   0.855,
   0.905,
   0.955,
   1.005,
   1.055,
   1.105,
   1.155,
   1.205,
   1.255,
   1.305,
   1.355,
   1.405,
   1.455,
   1.505,
   1.555,
   1.605,
   1.655,
   1.705,
   1.755,
   1.805,
   1.855,
   1.905,
   1.955,
   2.005,
   2.055,
   2.105,
   2.155,
   2.205,
   2.255,
   2.305,
   2.355,
   2.405,
   2.455,
   2.505,
   2.555,
   2.605};
   Double_t h_ds_1000_fy3001[40] = {
   -2.948841,
   1.184069,
   6.048693,
   28.98797,
   89.91415,
   223.9623,
   81.36779,
   16.93983,
   22.40306,
   5.793835,
   19.61513,
   13.96207,
   12.34478,
   26.99211,
   20.51951,
   22.49173,
   16.33123,
   22.08915,
   20.06726,
   7.87513,
   6.062415,
   -1.027154,
   8.928657,
   -5.540561,
   10.24353,
   1.836555,
   5.842265,
   -4.161004,
   -3.825452,
   8.351652,
   0.7352019,
   3.756983,
   -2.102004,
   1.543434,
   0.8034665,
   -2.484123,
   2.243814,
   -1.002303,
   -0.3076997,
   0.4550546};
   Double_t h_ds_1000_felx3001[40] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1000_fely3001[40] = {
   3.703175,
   6.187796,
   7.269674,
   9.5013,
   12.93684,
   18.54572,
   12.22932,
   8.217002,
   8.658552,
   7.177663,
   8.512959,
   8.713804,
   8.551807,
   9.515938,
   9.006936,
   9.369323,
   9.049473,
   9.270762,
   8.550759,
   8.089389,
   6.972559,
   6.796841,
   7.066557,
   5.582602,
   4.806269,
   5.581188,
   5.812946,
   4.793413,
   3.566361,
   4.735351,
   3.587227,
   3.950968,
   2.819671,
   3.001892,
   2.01843,
   1.587359,
   1.873099,
   0.3813197,
   0.2175766,
   1.239886};
   Double_t h_ds_1000_fehx3001[40] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1000_fehy3001[40] = {
   3.703175,
   6.187796,
   7.269674,
   9.5013,
   12.93684,
   18.54572,
   12.22932,
   8.217002,
   8.658552,
   7.177663,
   8.512959,
   8.713804,
   8.551807,
   9.515938,
   9.006936,
   9.369323,
   9.049473,
   9.270762,
   8.550759,
   8.089389,
   6.972559,
   6.796841,
   7.066557,
   5.582602,
   4.806269,
   5.581188,
   5.812946,
   4.793413,
   3.566361,
   4.735351,
   3.587227,
   3.950968,
   2.819671,
   3.001892,
   2.01843,
   1.587359,
   1.873099,
   0.3813197,
   0.2175766,
   1.239886};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m34cPVM");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__m34cPVM",100,0.43,2.83);
   Graph_h_ds_10003001->SetMinimum(-36.48628);
   Graph_h_ds_10003001->SetMaximum(267.8711);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_128509e0__3 = new TH1D("frame_128509e0__3","A RooPlot of \"``m34cPVM''-variable\"",40,0.63,2.63);
   frame_128509e0__3->SetBinContent(1,329.3781);
   frame_128509e0__3->SetMinimum(-23.80472);
   frame_128509e0__3->SetMaximum(329.3781);
   frame_128509e0__3->SetEntries(3);
   frame_128509e0__3->SetDirectory(0);
   frame_128509e0__3->SetStats(0);
   frame_128509e0__3->SetMarkerStyle(20);
   frame_128509e0__3->GetXaxis()->SetNdivisions(0);
   frame_128509e0__3->GetXaxis()->SetLabelFont(132);
   frame_128509e0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_128509e0__3->GetXaxis()->SetLabelSize(0.05);
   frame_128509e0__3->GetXaxis()->SetTitleSize(-1);
   frame_128509e0__3->GetXaxis()->SetTitleOffset(1);
   frame_128509e0__3->GetXaxis()->SetTitleFont(132);
   frame_128509e0__3->GetYaxis()->SetNdivisions(0);
   frame_128509e0__3->GetYaxis()->SetLabelFont(132);
   frame_128509e0__3->GetYaxis()->SetLabelSize(0.05);
   frame_128509e0__3->GetYaxis()->SetTitleSize(0.05);
   frame_128509e0__3->GetYaxis()->SetTitleFont(132);
   frame_128509e0__3->GetZaxis()->SetLabelFont(132);
   frame_128509e0__3->GetZaxis()->SetLabelSize(0.05);
   frame_128509e0__3->GetZaxis()->SetTitleSize(0.05);
   frame_128509e0__3->GetZaxis()->SetTitleOffset(1);
   frame_128509e0__3->GetZaxis()->SetTitleFont(132);
   frame_128509e0__3->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4b.C <==
void res_jkkpi_phi()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Oct 30 18:32:56 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",112,135,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.9438554,-15.85366,1.24506,32.92683);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *a__1 = new TH1F("a__1","",1,0.98,1.23);
   a__1->SetMinimum(-10);
   a__1->SetMaximum(30);
   a__1->SetStats(0);
   a__1->SetMarkerStyle(20);
   a__1->GetXaxis()->SetDecimals();
   a__1->GetXaxis()->SetNdivisions(-505);
   a__1->GetXaxis()->SetLabelFont(132);
   a__1->GetXaxis()->SetLabelOffset(0.025);
   a__1->GetXaxis()->SetLabelSize(0.06);
   a__1->GetXaxis()->SetTitleSize(-1);
   a__1->GetXaxis()->SetTitleOffset(1);
   a__1->GetXaxis()->SetTitleFont(132);
   a__1->GetYaxis()->SetNdivisions(-508);
   a__1->GetYaxis()->SetLabelFont(132);
   a__1->GetYaxis()->SetLabelOffset(0.01);
   a__1->GetYaxis()->SetLabelSize(0.06);
   a__1->GetYaxis()->SetTitleSize(0.05);
   a__1->GetYaxis()->SetTitleFont(132);
   a__1->GetZaxis()->SetLabelFont(132);
   a__1->GetZaxis()->SetLabelSize(0.05);
   a__1->GetZaxis()->SetTitleSize(0.05);
   a__1->GetZaxis()->SetTitleOffset(1);
   a__1->GetZaxis()->SetTitleFont(132);
   a__1->Draw("");
   
   TH1D *frame_127ccbd0__2 = new TH1D("frame_127ccbd0__2","A RooPlot of \"``m23cPVM''-variable\"",484,0.987,2.923);
   frame_127ccbd0__2->SetBinContent(1,18.59177);
   frame_127ccbd0__2->SetMinimum(-8.997826);
   frame_127ccbd0__2->SetMaximum(18.59177);
   frame_127ccbd0__2->SetEntries(1);
   frame_127ccbd0__2->SetDirectory(0);
   frame_127ccbd0__2->SetStats(0);
   frame_127ccbd0__2->SetMarkerStyle(20);
   frame_127ccbd0__2->GetXaxis()->SetNdivisions(0);
   frame_127ccbd0__2->GetXaxis()->SetLabelFont(132);
   frame_127ccbd0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_127ccbd0__2->GetXaxis()->SetLabelSize(0.05);
   frame_127ccbd0__2->GetXaxis()->SetTitleSize(-1);
   frame_127ccbd0__2->GetXaxis()->SetTitleOffset(1);
   frame_127ccbd0__2->GetXaxis()->SetTitleFont(132);
   frame_127ccbd0__2->GetYaxis()->SetNdivisions(0);
   frame_127ccbd0__2->GetYaxis()->SetLabelFont(132);
   frame_127ccbd0__2->GetYaxis()->SetLabelSize(0.05);
   frame_127ccbd0__2->GetYaxis()->SetTitleSize(0.05);
   frame_127ccbd0__2->GetYaxis()->SetTitleFont(132);
   frame_127ccbd0__2->GetZaxis()->SetLabelFont(132);
   frame_127ccbd0__2->GetZaxis()->SetLabelSize(0.05);
   frame_127ccbd0__2->GetZaxis()->SetTitleSize(0.05);
   frame_127ccbd0__2->GetZaxis()->SetTitleOffset(1);
   frame_127ccbd0__2->GetZaxis()->SetTitleFont(132);
   frame_127ccbd0__2->Draw("FUNCSAME");
   
   Double_t fit1d_Norm[m23cPVM]_Comp[pspol]_fx1[535] = {
   0.982996,
   0.983,
   0.987,
   0.98725,
   0.9875,
   0.98775,
   0.988,
   0.98825,
   0.9885,
   0.98875,
   0.989,
   0.98925,
   0.9895,
   0.98975,
   0.99,
   0.99025,
   0.9905,
   0.99075,
   0.991,
   0.9915,
   0.992,
   0.9925,
   0.993,
   0.9935,
   0.994,
   0.9945,
   0.995,
   0.9955,
   0.996,
   0.997,
   0.998,
   0.999,
   1,
   1.001,
   1.002,
   1.003,
   1.004,
   1.005,
   1.006,
   1.007,
   1.008,
   1.009,
   1.01,
   1.011,
   1.013,
   1.015,
   1.017,
   1.019,
   1.021,
   1.023,
   1.025,
   1.027,
   1.029,
   1.031,
   1.033,
   1.035,
   1.037,
   1.039,
   1.041,
   1.043,
   1.045,
   1.047,
   1.049,
   1.051,
   1.055,
   1.059,
   1.063,
   1.067,
   1.071,
   1.075,
   1.079,
   1.083,
   1.087,
   1.091,
   1.095,
   1.099,
   1.103,
   1.107,
   1.111,
   1.115,
   1.119,
   1.123,
   1.127,
   1.131,
   1.135,
   1.139,
   1.143,
   1.147,
   1.151,
   1.155,
   1.159,
   1.163,
   1.167,
   1.171,
   1.175,
   1.179,
   1.183,
   1.187,
   1.191,
   1.195,
   1.199,
   1.203,
   1.207,
   1.211,
   1.215,
   1.219,
   1.223,
   1.227,
   1.231,
   1.235,
   1.239,
   1.243,
   1.247,
   1.251,
   1.255,
   1.259,
   1.263,
   1.267,
   1.271,
   1.275,
   1.279,
   1.283,
   1.287,
   1.291,
   1.295,
   1.299,
   1.303,
   1.307,
   1.311,
   1.315,
   1.319,
   1.323,
   1.327,
   1.331,
   1.335,
   1.339,
   1.343,
   1.347,
   1.351,
   1.355,
   1.359,
   1.363,
   1.367,
   1.371,
   1.375,
   1.379,
   1.383,
   1.387,
   1.391,
   1.395,
   1.399,
   1.403,
   1.407,
   1.411,
   1.415,
   1.419,
   1.423,
   1.427,
   1.431,
   1.435,
   1.439,
   1.443,
   1.447,
   1.451,
   1.455,
   1.459,
   1.463,
   1.467,
   1.471,
   1.475,
   1.479,
   1.483,
   1.487,
   1.491,
   1.495,
   1.499,
   1.503,
   1.507,
   1.511,
   1.515,
   1.519,
   1.523,
   1.527,
   1.531,
   1.535,
   1.539,
   1.543,
   1.547,
   1.551,
   1.555,
   1.559,
   1.563,
   1.567,
   1.571,
   1.575,
   1.579,
   1.583,
   1.587,
   1.591,
   1.595,
   1.599,
   1.603,
   1.607,
   1.611,
   1.615,
   1.619,
   1.623,
   1.627,
   1.631,
   1.635,
   1.639,
   1.643,
   1.647,
   1.651,
   1.655,
   1.659,
   1.663,
   1.667,
   1.671,
   1.675,
   1.679,
   1.683,
   1.687,
   1.691,
   1.695,
   1.699,
   1.703,
   1.707,
   1.711,
   1.715,
   1.719,
   1.723,
   1.727,
   1.731,
   1.735,
   1.739,
   1.743,
   1.747,
   1.751,
   1.755,
   1.759,
   1.763,
   1.767,
   1.771,
   1.775,
   1.779,
   1.783,
   1.787,
   1.791,
   1.795,
   1.799,
   1.803,
   1.807,
   1.811,
   1.815,
   1.819,
   1.823,
   1.827,
   1.831,
   1.835,
   1.839,
   1.843,
   1.847,
   1.851,
   1.855,
   1.859,
   1.863,
   1.867,
   1.871,
   1.875,
   1.879,
   1.883,
   1.887,
   1.891,
   1.895,
   1.899,
   1.903,
   1.907,
   1.911,
   1.915,
   1.919,
   1.923,
   1.927,
   1.931,
   1.935,
   1.939,
   1.943,
   1.947,
   1.951,
   1.955,
   1.959,
   1.963,
   1.967,
   1.971,
   1.975,
   1.979,
   1.983,
   1.987,
   1.991,
   1.995,
   1.999,
   2.003,
   2.007,
   2.011,
   2.015,
   2.019,
   2.023,
   2.027,
   2.031,
   2.035,
   2.039,
   2.043,
   2.047,
   2.051,
   2.055,
   2.059,
   2.063,
   2.067,
   2.071,
   2.075,
   2.079,
   2.083,
   2.087,
   2.091,
   2.095,
   2.099,
   2.103,
   2.107,
   2.111,
   2.115,
   2.119,
   2.123,
   2.127,
   2.131,
   2.135,
   2.139,
   2.143,
   2.147,
   2.151,
   2.155,
   2.159,
   2.163,
   2.167,
   2.171,
   2.175,
   2.179,
   2.183,
   2.187,
   2.191,
   2.195,
   2.199,
   2.203,
   2.207,
   2.211,
   2.215,
   2.219,
   2.223,
   2.227,
   2.231,
   2.235,
   2.239,
   2.243,
   2.247,
   2.251,
   2.255,
   2.259,
   2.263,
   2.267,
   2.271,
   2.275,
   2.279,
   2.283,
   2.287,
   2.291,
   2.295,
   2.299,
   2.303,
   2.307,
   2.311,
   2.315,
   2.319,
   2.323,
   2.327,
   2.331,
   2.335,
   2.339,
   2.343,
   2.347,
   2.351,
   2.355,
   2.359,
   2.363,
   2.367,
   2.371,
   2.375,
   2.379,
   2.383,
   2.387,
   2.391,
   2.395,
   2.399,
   2.403,
   2.407,
   2.411,
   2.415,
   2.419,
   2.423,
   2.427,
   2.431,
   2.435,
   2.439,
   2.443,
   2.447,
   2.451,
   2.455,
   2.459,
   2.463,
   2.467,
   2.471,
   2.475,
   2.479,
   2.483,
   2.487,
   2.491,
   2.495,
   2.499,
   2.503,
   2.507,
   2.511,
   2.515,
   2.519,
   2.523,
   2.527,
   2.531,
   2.535,
   2.539,
   2.543,
   2.547,
   2.551,
   2.555,
   2.559,
   2.563,
   2.567,
   2.571,
   2.575,
   2.579,
   2.583,
   2.587,
   2.591,
   2.595,
   2.599,
   2.603,
   2.607,
   2.611,
   2.615,
   2.619,
   2.623,
   2.627,
   2.631,
   2.635,
   2.639,
   2.643,
   2.647,
   2.651,
   2.655,
   2.659,
   2.663,
   2.667,
   2.671,
   2.675,
   2.679,
   2.683,
   2.687,
   2.691,
   2.695,
   2.699,
   2.703,
   2.707,
   2.711,
   2.715,
   2.719,
   2.723,
   2.727,
   2.731,
   2.735,
   2.739,
   2.743,
   2.747,
   2.751,
   2.755,
   2.759,
   2.763,
   2.767,
   2.771,
   2.775,
   2.779,
   2.783,
   2.787,
   2.791,
   2.795,
   2.799,
   2.803,
   2.807,
   2.811,
   2.815,
   2.819,
   2.823,
   2.827,
   2.831,
   2.835,
   2.839,
   2.843,
   2.847,
   2.851,
   2.855,
   2.859,
   2.863,
   2.867,
   2.871,
   2.875,
   2.879,
   2.883,
   2.887,
   2.891,
   2.895,
   2.899,
   2.903,
   2.907,
   2.911,
   2.915,
   2.919,
   2.923,
   2.923,
   2.927,
   2.927004};
   Double_t fit1d_Norm[m23cPVM]_Comp[pspol]_fy1[535] = {
   0,
   0,
   0,
   0,
   0.09684792,
   0.1594533,
   0.2035983,
   0.2397087,
   0.2710155,
   0.2990312,
   0.324609,
   0.3482866,
   0.3704285,
   0.3912954,
   0.4110817,
   0.4299365,
   0.4479775,
   0.4652994,
   0.4819797,
   0.5136633,
   0.5434341,
   0.5715912,
   0.5983624,
   0.6239264,
   0.6484259,
   0.6719775,
   0.6946776,
   0.7166073,
   0.7378354,
   0.7784144,
   0.8167996,
   0.8532877,
   0.8881128,
   0.921464,
   0.9534964,
   0.9843391,
   1.014101,
   1.042875,
   1.070742,
   1.09777,
   1.12402,
   1.149547,
   1.174397,
   1.198614,
   1.245293,
   1.289845,
   1.332488,
   1.3734,
   1.412735,
   1.450622,
   1.487175,
   1.522491,
   1.556657,
   1.589748,
   1.621833,
   1.652972,
   1.683218,
   1.712622,
   1.741227,
   1.769073,
   1.796199,
   1.822637,
   1.848419,
   1.873572,
   1.922101,
   1.968413,
   2.012671,
   2.055021,
   2.095589,
   2.134486,
   2.171813,
   2.207659,
   2.242106,
   2.275227,
   2.307088,
   2.337749,
   2.367267,
   2.395693,
   2.423074,
   2.449453,
   2.474871,
   2.499366,
   2.522972,
   2.545723,
   2.567648,
   2.588778,
   2.609138,
   2.628755,
   2.647651,
   2.665851,
   2.683374,
   2.700243,
   2.716475,
   2.732089,
   2.747102,
   2.761532,
   2.775393,
   2.788702,
   2.801472,
   2.813717,
   2.82545,
   2.836684,
   2.847432,
   2.857704,
   2.867513,
   2.876868,
   2.88578,
   2.89426,
   2.902316,
   2.909959,
   2.917196,
   2.924037,
   2.930491,
   2.936564,
   2.942266,
   2.947603,
   2.952584,
   2.957214,
   2.961502,
   2.965453,
   2.969075,
   2.972373,
   2.975354,
   2.978024,
   2.980388,
   2.982453,
   2.984224,
   2.985706,
   2.986904,
   2.987824,
   2.988471,
   2.988848,
   2.988962,
   2.988817,
   2.988417,
   2.987767,
   2.986871,
   2.985733,
   2.984358,
   2.982749,
   2.980911,
   2.978847,
   2.976561,
   2.974057,
   2.971338,
   2.968408,
   2.965271,
   2.96193,
   2.958388,
   2.954649,
   2.950715,
   2.946591,
   2.942279,
   2.937782,
   2.933103,
   2.928245,
   2.923212,
   2.918005,
   2.912628,
   2.907084,
   2.901375,
   2.895504,
   2.889473,
   2.883286,
   2.876944,
   2.87045,
   2.863807,
   2.857017,
   2.850083,
   2.843006,
   2.835789,
   2.828435,
   2.820945,
   2.813322,
   2.805569,
   2.797686,
   2.789677,
   2.781543,
   2.773287,
   2.764911,
   2.756416,
   2.747804,
   2.739078,
   2.73024,
   2.721291,
   2.712233,
   2.703068,
   2.693799,
   2.684426,
   2.674952,
   2.665378,
   2.655706,
   2.645938,
   2.636076,
   2.626121,
   2.616075,
   2.605939,
   2.595716,
   2.585407,
   2.575013,
   2.564536,
   2.553978,
   2.54334,
   2.532624,
   2.521831,
   2.510963,
   2.500021,
   2.489006,
   2.477921,
   2.466766,
   2.455544,
   2.444254,
   2.4329,
   2.421482,
   2.410001,
   2.39846,
   2.386858,
   2.375198,
   2.363482,
   2.351709,
   2.339882,
   2.328002,
   2.31607,
   2.304087,
   2.292055,
   2.279975,
   2.267848,
   2.255675,
   2.243457,
   2.231197,
   2.218894,
   2.206551,
   2.194167,
   2.181745,
   2.169286,
   2.15679,
   2.144259,
   2.131694,
   2.119097,
   2.106467,
   2.093807,
   2.081116,
   2.068398,
   2.055652,
   2.042879,
   2.030081,
   2.017259,
   2.004413,
   1.991545,
   1.978656,
   1.965747,
   1.952818,
   1.939872,
   1.926908,
   1.913927,
   1.900932,
   1.887922,
   1.874899,
   1.861863,
   1.848817,
   1.835759,
   1.822692,
   1.809617,
   1.796534,
   1.783444,
   1.770348,
   1.757248,
   1.744143,
   1.731036,
   1.717926,
   1.704815,
   1.691703,
   1.678592,
   1.665482,
   1.652375,
   1.63927,
   1.626169,
   1.613074,
   1.599983,
   1.586899,
   1.573823,
   1.560754,
   1.547694,
   1.534645,
   1.521605,
   1.508577,
   1.495561,
   1.482559,
   1.46957,
   1.456595,
   1.443636,
   1.430693,
   1.417767,
   1.404859,
   1.391969,
   1.379098,
   1.366248,
   1.353418,
   1.340609,
   1.327823,
   1.31506,
   1.302321,
   1.289606,
   1.276917,
   1.264253,
   1.251616,
   1.239007,
   1.226426,
   1.213873,
   1.20135,
   1.188858,
   1.176396,
   1.163966,
   1.151569,
   1.139204,
   1.126874,
   1.114578,
   1.102317,
   1.090092,
   1.077903,
   1.065752,
   1.053638,
   1.041563,
   1.029528,
   1.017532,
   1.005577,
   0.9936627,
   0.9817906,
   0.969961,
   0.9581746,
   0.9464319,
   0.9347338,
   0.9230808,
   0.9114735,
   0.8999126,
   0.8883987,
   0.8769325,
   0.8655145,
   0.8541455,
   0.842826,
   0.8315566,
   0.820338,
   0.8091708,
   0.7980556,
   0.786993,
   0.7759836,
   0.765028,
   0.7541269,
   0.7432808,
   0.7324903,
   0.721756,
   0.7110785,
   0.7004585,
   0.6898964,
   0.6793929,
   0.6689486,
   0.6585641,
   0.6482398,
   0.6379765,
   0.6277746,
   0.6176348,
   0.6075577,
   0.5975437,
   0.5875935,
   0.5777076,
   0.5678866,
   0.5581311,
   0.5484415,
   0.5388186,
   0.5292627,
   0.5197746,
   0.5103546,
   0.5010035,
   0.4917216,
   0.4825096,
   0.4733681,
   0.4642975,
   0.4552983,
   0.4463712,
   0.4375167,
   0.4287353,
   0.4200275,
   0.4113938,
   0.4028348,
   0.3943511,
   0.3859431,
   0.3776113,
   0.3693564,
   0.3611787,
   0.3530789,
   0.3450574,
   0.3371147,
   0.3292515,
   0.3214681,
   0.313765,
   0.3061429,
   0.2986022,
   0.2911434,
   0.283767,
   0.2764734,
   0.2692634,
   0.2621372,
   0.2550954,
   0.2481385,
   0.241267,
   0.2344814,
   0.2277822,
   0.2211698,
   0.2146448,
   0.2082076,
   0.2018588,
   0.1955988,
   0.189428,
   0.183347,
   0.1773563,
   0.1714563,
   0.1656475,
   0.1599304,
   0.1543055,
   0.1487731,
   0.1433339,
   0.1379882,
   0.1327366,
   0.1275794,
   0.1225172,
   0.1175505,
   0.1126796,
   0.1079051,
   0.1032275,
   0.09864704,
   0.09416436,
   0.08977986,
   0.085494,
   0.08130725,
   0.07722004,
   0.07323283,
   0.06934607,
   0.06556021,
   0.0618757,
   0.05829299,
   0.05481251,
   0.05143472,
   0.04816006,
   0.04498896,
   0.04192188,
   0.03895924,
   0.03610149,
   0.03334907,
   0.03070241,
   0.02816194,
   0.02572811,
   0.02340134,
   0.02118206,
   0.01907071,
   0.01706772,
   0.01517351,
   0.01338851,
   0.01171315,
   0.01014785,
   0.008693041,
   0.007349141,
   0.006116574,
   0.00499576,
   0.003987121,
   0.003091075,
   0.00230804,
   0.001638432,
   0.001082669,
   0.0006411656,
   0.0003143351,
   0.0001025908,
   6.344948e-06,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(535,fit1d_Norm[m23cPVM]_Comp[pspol]_fx1,fit1d_Norm[m23cPVM]_Comp[pspol]_fy1);
   graph->SetName("fit1d_Norm[m23cPVM]_Comp[pspol]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1 = new TH1F("Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1","Projection of Fit1D FitBW0",535,0.7885952,3.121405);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->SetMinimum(0);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->SetMaximum(3.287859);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->SetDirectory(0);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->SetStats(0);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->SetMarkerStyle(20);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm23cPVMcB_CompoBpspolcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m23cPVM]_Comp[pspol]1);
   
   graph->Draw("l");
   
   Double_t fit1d_Norm[m23cPVM]_Comp[rbw]_fx2[583] = {
   0.987,
   0.987,
   0.991,
   0.995,
   0.997,
   0.999,
   1.001,
   1.002,
   1.003,
   1.004,
   1.005,
   1.006,
   1.007,
   1.0075,
   1.008,
   1.0085,
   1.009,
   1.0095,
   1.01,
   1.0105,
   1.01075,
   1.011,
   1.01125,
   1.0115,
   1.01175,
   1.012,
   1.01225,
   1.0125,
   1.01275,
   1.013,
   1.01325,
   1.0135,
   1.01375,
   1.014,
   1.01425,
   1.0145,
   1.01475,
   1.015,
   1.01525,
   1.0155,
   1.01575,
   1.016,
   1.01625,
   1.0165,
   1.01675,
   1.017,
   1.01725,
   1.0175,
   1.01775,
   1.018,
   1.01825,
   1.0185,
   1.01875,
   1.019,
   1.01925,
   1.0195,
   1.01975,
   1.02,
   1.02025,
   1.0205,
   1.02075,
   1.021,
   1.02125,
   1.0215,
   1.02175,
   1.022,
   1.02225,
   1.0225,
   1.02275,
   1.023,
   1.02325,
   1.0235,
   1.02375,
   1.024,
   1.02425,
   1.0245,
   1.02475,
   1.025,
   1.02525,
   1.0255,
   1.02575,
   1.026,
   1.02625,
   1.0265,
   1.02675,
   1.027,
   1.02725,
   1.0275,
   1.02775,
   1.028,
   1.02825,
   1.0285,
   1.02875,
   1.029,
   1.0295,
   1.03,
   1.0305,
   1.031,
   1.0315,
   1.032,
   1.0325,
   1.033,
   1.034,
   1.035,
   1.036,
   1.037,
   1.038,
   1.039,
   1.041,
   1.043,
   1.045,
   1.047,
   1.051,
   1.055,
   1.059,
   1.063,
   1.067,
   1.071,
   1.075,
   1.079,
   1.083,
   1.087,
   1.091,
   1.095,
   1.099,
   1.103,
   1.107,
   1.111,
   1.115,
   1.119,
   1.123,
   1.127,
   1.131,
   1.135,
   1.139,
   1.143,
   1.147,
   1.151,
   1.155,
   1.159,
   1.163,
   1.167,
   1.171,
   1.175,
   1.179,
   1.183,
   1.187,
   1.191,
   1.195,
   1.199,
   1.203,
   1.207,
   1.211,
   1.215,
   1.219,
   1.223,
   1.227,
   1.231,
   1.235,
   1.239,
   1.243,
   1.247,
   1.251,
   1.255,
   1.259,
   1.263,
   1.267,
   1.271,
   1.275,
   1.279,
   1.283,
   1.287,
   1.291,
   1.295,
   1.299,
   1.303,
   1.307,
   1.311,
   1.315,
   1.319,
   1.323,
   1.327,
   1.331,
   1.335,
   1.339,
   1.343,
   1.347,
   1.351,
   1.355,
   1.359,
   1.363,
   1.367,
   1.371,
   1.375,
   1.379,
   1.383,
   1.387,
   1.391,
   1.395,
   1.399,
   1.403,
   1.407,
   1.411,
   1.415,
   1.419,
   1.423,
   1.427,
   1.431,
   1.435,
   1.439,
   1.443,
   1.447,
   1.451,
   1.455,
   1.459,
   1.463,
   1.467,
   1.471,
   1.475,
   1.479,
   1.483,
   1.487,
   1.491,
   1.495,
   1.499,
   1.503,
   1.507,
   1.511,
   1.515,
   1.519,
   1.523,
   1.527,
   1.531,
   1.535,
   1.539,
   1.543,
   1.547,
   1.551,
   1.555,
   1.559,
   1.563,
   1.567,
   1.571,
   1.575,
   1.579,
   1.583,
   1.587,
   1.591,
   1.595,
   1.599,
   1.603,
   1.607,
   1.611,
   1.615,
   1.619,
   1.623,
   1.627,
   1.631,
   1.635,
   1.639,
   1.643,
   1.647,
   1.651,
   1.655,
   1.659,
   1.663,
   1.667,
   1.671,
   1.675,
   1.679,
   1.683,
   1.687,
   1.691,
   1.695,
   1.699,
   1.703,
   1.707,
   1.711,
   1.715,
   1.719,
   1.723,
   1.727,
   1.731,
   1.735,
   1.739,
   1.743,
   1.747,
   1.751,
   1.755,
   1.759,
   1.763,
   1.767,
   1.771,
   1.775,
   1.779,
   1.783,
   1.787,
   1.791,
   1.795,
   1.799,
   1.803,
   1.807,
   1.811,
   1.815,
   1.819,
   1.823,
   1.827,
   1.831,
   1.835,
   1.839,
   1.843,
   1.847,
   1.851,
   1.855,
   1.859,
   1.863,
   1.867,
   1.871,
   1.875,
   1.879,
   1.883,
   1.887,
   1.891,
   1.895,
   1.899,
   1.903,
   1.907,
   1.911,
   1.915,
   1.919,
   1.923,
   1.927,
   1.931,
   1.935,
   1.939,
   1.943,
   1.947,
   1.951,
   1.955,
   1.959,
   1.963,
   1.967,
   1.971,
   1.975,
   1.979,
   1.983,
   1.987,
   1.991,
   1.995,
   1.999,
   2.003,
   2.007,
   2.011,
   2.015,
   2.019,
   2.023,
   2.027,
   2.031,
   2.035,
   2.039,
   2.043,
   2.047,
   2.051,
   2.055,
   2.059,
   2.063,
   2.067,
   2.071,
   2.075,
   2.079,
   2.083,
   2.087,
   2.091,
   2.095,
   2.099,
   2.103,
   2.107,
   2.111,
   2.115,
   2.119,
   2.123,
   2.127,
   2.131,
   2.135,
   2.139,
   2.143,
   2.147,
   2.151,
   2.155,
   2.159,
   2.163,
   2.167,
   2.171,
   2.175,
   2.179,
   2.183,
   2.187,
   2.191,
   2.195,
   2.199,
   2.203,
   2.207,
   2.211,
   2.215,
   2.219,
   2.223,
   2.227,
   2.231,
   2.235,
   2.239,
   2.243,
   2.247,
   2.251,
   2.255,
   2.259,
   2.263,
   2.267,
   2.271,
   2.275,
   2.279,
   2.283,
   2.287,
   2.291,
   2.295,
   2.299,
   2.303,
   2.307,
   2.311,
   2.315,
   2.319,
   2.323,
   2.327,
   2.331,
   2.335,
   2.339,
   2.343,
   2.347,
   2.351,
   2.355,
   2.359,
   2.363,
   2.367,
   2.371,
   2.375,
   2.379,
   2.383,
   2.387,
   2.391,
   2.395,
   2.399,
   2.403,
   2.407,
   2.411,
   2.415,
   2.419,
   2.423,
   2.427,
   2.431,
   2.435,
   2.439,
   2.443,
   2.447,
   2.451,
   2.455,
   2.459,
   2.463,
   2.467,
   2.471,
   2.475,
   2.479,
   2.483,
   2.487,
   2.491,
   2.495,
   2.499,
   2.503,
   2.507,
   2.511,
   2.515,
   2.519,
   2.523,
   2.527,
   2.531,
   2.535,
   2.539,
   2.543,
   2.547,
   2.551,
   2.555,
   2.559,
   2.563,
   2.567,
   2.571,
   2.575,
   2.579,
   2.583,
   2.587,
   2.591,
   2.595,
   2.599,
   2.603,
   2.607,
   2.611,
   2.615,
   2.619,
   2.623,
   2.627,
   2.631,
   2.635,
   2.639,
   2.643,
   2.647,
   2.651,
   2.655,
   2.659,
   2.663,
   2.667,
   2.671,
   2.675,
   2.679,
   2.683,
   2.687,
   2.691,
   2.695,
   2.699,
   2.703,
   2.707,
   2.711,
   2.715,
   2.719,
   2.723,
   2.727,
   2.731,
   2.735,
   2.739,
   2.743,
   2.747,
   2.751,
   2.755,
   2.759,
   2.763,
   2.767,
   2.771,
   2.775,
   2.779,
   2.783,
   2.787,
   2.791,
   2.795,
   2.799,
   2.803,
   2.807,
   2.811,
   2.815,
   2.819,
   2.823,
   2.827,
   2.831,
   2.835,
   2.839,
   2.843,
   2.847,
   2.851,
   2.855,
   2.859,
   2.863,
   2.867,
   2.871,
   2.875,
   2.879,
   2.883,
   2.887,
   2.891,
   2.895,
   2.899,
   2.903,
   2.907,
   2.911,
   2.915,
   2.919,
   2.923,
   2.923,
   2.923};
   Double_t fit1d_Norm[m23cPVM]_Comp[rbw]_fy2[583] = {
   0,
   0,
   0.00156252,
   0.006267888,
   0.01040547,
   0.01643122,
   0.02528391,
   0.03122697,
   0.03854521,
   0.04762985,
   0.05901554,
   0.07344631,
   0.09197899,
   0.1032384,
   0.1161499,
   0.1310257,
   0.1482524,
   0.1683127,
   0.1918147,
   0.2195317,
   0.2352707,
   0.252457,
   0.2712617,
   0.2918807,
   0.3145392,
   0.3394969,
   0.3670539,
   0.3975584,
   0.4314158,
   0.4690991,
   0.5111627,
   0.5582582,
   0.6111534,
   0.6707567,
   0.7381448,
   0.8145972,
   0.9016366,
   1.001076,
   1.115075,
   1.246193,
   1.397455,
   1.572392,
   1.775064,
   2.01001,
   2.282069,
   2.595985,
   2.95564,
   3.362724,
   3.814699,
   4.301996,
   4.804909,
   5.29143,
   5.718206,
   6.036855,
   6.205735,
   6.203051,
   6.034329,
   5.7297,
   5.332951,
   4.88887,
   4.434445,
   3.995512,
   3.587383,
   3.217281,
   2.887029,
   2.59524,
   2.338872,
   2.114208,
   1.917426,
   1.744908,
   1.593381,
   1.459955,
   1.342126,
   1.237744,
   1.14497,
   1.06224,
   0.9882233,
   0.9217863,
   0.8619635,
   0.8079303,
   0.7589811,
   0.7145103,
   0.6739969,
   0.636991,
   0.6031032,
   0.5719956,
   0.5433735,
   0.51698,
   0.4925895,
   0.4700042,
   0.4490497,
   0.4295718,
   0.4114342,
   0.3945155,
   0.3639152,
   0.3370386,
   0.3132973,
   0.2922146,
   0.273401,
   0.256536,
   0.2413537,
   0.2276324,
   0.2038567,
   0.1840359,
   0.1673163,
   0.1530644,
   0.1408022,
   0.1301632,
   0.1126762,
   0.0989671,
   0.08798133,
   0.07901315,
   0.06532074,
   0.05542194,
   0.04797251,
   0.04218527,
   0.03757201,
   0.03381561,
   0.03070197,
   0.0280818,
   0.02584812,
   0.0239224,
   0.02224579,
   0.0207734,
   0.01947039,
   0.01830939,
   0.01726854,
   0.01633027,
   0.01548021,
   0.01470657,
   0.01399955,
   0.01335098,
   0.01275393,
   0.01220254,
   0.01169182,
   0.01121746,
   0.01077575,
   0.01036346,
   0.00997778,
   0.009616239,
   0.009276669,
   0.008957153,
   0.008655992,
   0.008371671,
   0.008102839,
   0.007848287,
   0.007606927,
   0.007377779,
   0.00715996,
   0.006952667,
   0.006755173,
   0.006566817,
   0.006386994,
   0.006215153,
   0.00605079,
   0.005893439,
   0.005742677,
   0.005598109,
   0.005459375,
   0.005326141,
   0.005198097,
   0.005074956,
   0.004956453,
   0.004842341,
   0.00473239,
   0.004626384,
   0.004524126,
   0.004425427,
   0.004330113,
   0.004238021,
   0.004148998,
   0.0040629,
   0.003979592,
   0.003898948,
   0.003820847,
   0.003745178,
   0.003671835,
   0.003600717,
   0.003531731,
   0.003464786,
   0.0033998,
   0.003336692,
   0.003275387,
   0.003215812,
   0.003157901,
   0.003101587,
   0.003046811,
   0.002993514,
   0.002941641,
   0.002891139,
   0.002841957,
   0.002794049,
   0.002747368,
   0.002701871,
   0.002657516,
   0.002614265,
   0.002572079,
   0.002530922,
   0.002490759,
   0.002451558,
   0.002413286,
   0.002375914,
   0.002339413,
   0.002303754,
   0.002268911,
   0.002234859,
   0.002201572,
   0.002169028,
   0.002137203,
   0.002106076,
   0.002075625,
   0.002045832,
   0.002016676,
   0.001988139,
   0.001960203,
   0.001932851,
   0.001906065,
   0.001879831,
   0.001854132,
   0.001828955,
   0.001804283,
   0.001780104,
   0.001756405,
   0.001733171,
   0.001710392,
   0.001688054,
   0.001666147,
   0.001644659,
   0.001623579,
   0.001602896,
   0.001582601,
   0.001562684,
   0.001543135,
   0.001523945,
   0.001505105,
   0.001486606,
   0.001468441,
   0.001450601,
   0.001433078,
   0.001415864,
   0.001398953,
   0.001382336,
   0.001366008,
   0.001349962,
   0.00133419,
   0.001318687,
   0.001303446,
   0.001288462,
   0.001273728,
   0.001259239,
   0.00124499,
   0.001230975,
   0.00121719,
   0.001203628,
   0.001190286,
   0.001177158,
   0.001164239,
   0.001151526,
   0.001139015,
   0.001126699,
   0.001114577,
   0.001102643,
   0.001090893,
   0.001079325,
   0.001067934,
   0.001056716,
   0.001045668,
   0.001034786,
   0.001024068,
   0.00101351,
   0.001003108,
   0.00099286,
   0.0009827627,
   0.000972813,
   0.0009630082,
   0.0009533453,
   0.0009438217,
   0.0009344346,
   0.0009251816,
   0.00091606,
   0.0009070673,
   0.0008982012,
   0.0008894593,
   0.0008808392,
   0.0008723387,
   0.0008639557,
   0.0008556879,
   0.0008475332,
   0.0008394897,
   0.0008315552,
   0.0008237279,
   0.0008160058,
   0.0008083871,
   0.0008008699,
   0.0007934523,
   0.0007861328,
   0.0007789095,
   0.0007717808,
   0.0007647451,
   0.0007578007,
   0.0007509461,
   0.0007441797,
   0.0007375001,
   0.0007309057,
   0.0007243952,
   0.0007179672,
   0.0007116201,
   0.0007053528,
   0.0006991639,
   0.000693052,
   0.000687016,
   0.0006810546,
   0.0006751665,
   0.0006693506,
   0.0006636058,
   0.0006579308,
   0.0006523245,
   0.0006467859,
   0.0006413139,
   0.0006359075,
   0.0006305655,
   0.000625287,
   0.000620071,
   0.0006149165,
   0.0006098226,
   0.0006047883,
   0.0005998128,
   0.000594895,
   0.0005900342,
   0.0005852295,
   0.0005804799,
   0.0005757848,
   0.0005711432,
   0.0005665544,
   0.0005620175,
   0.0005575319,
   0.0005530967,
   0.0005487112,
   0.0005443747,
   0.0005400864,
   0.0005358457,
   0.0005316519,
   0.0005275042,
   0.0005234021,
   0.0005193448,
   0.0005153318,
   0.0005113623,
   0.0005074358,
   0.0005035517,
   0.0004997093,
   0.0004959082,
   0.0004921476,
   0.000488427,
   0.0004847459,
   0.0004811038,
   0.0004775,
   0.0004739341,
   0.0004704056,
   0.0004669138,
   0.0004634584,
   0.0004600389,
   0.0004566547,
   0.0004533053,
   0.0004499904,
   0.0004467094,
   0.0004434619,
   0.0004402475,
   0.0004370656,
   0.0004339159,
   0.000430798,
   0.0004277114,
   0.0004246557,
   0.0004216306,
   0.0004186355,
   0.0004156702,
   0.0004127343,
   0.0004098273,
   0.0004069489,
   0.0004040987,
   0.0004012764,
   0.0003984816,
   0.000395714,
   0.0003929732,
   0.0003902589,
   0.0003875707,
   0.0003849084,
   0.0003822716,
   0.0003796599,
   0.0003770731,
   0.0003745109,
   0.0003719729,
   0.0003694589,
   0.0003669686,
   0.0003645016,
   0.0003620577,
   0.0003596367,
   0.0003572381,
   0.0003548619,
   0.0003525076,
   0.000350175,
   0.000347864,
   0.0003455741,
   0.0003433052,
   0.000341057,
   0.0003388293,
   0.0003366218,
   0.0003344343,
   0.0003322665,
   0.0003301182,
   0.0003279893,
   0.0003258794,
   0.0003237884,
   0.0003217159,
   0.0003196619,
   0.0003176261,
   0.0003156083,
   0.0003136083,
   0.0003116259,
   0.0003096608,
   0.000307713,
   0.0003057821,
   0.000303868,
   0.0003019705,
   0.0003000895,
   0.0002982247,
   0.0002963759,
   0.0002945431,
   0.0002927259,
   0.0002909242,
   0.000289138,
   0.0002873669,
   0.0002856108,
   0.0002838696,
   0.000282143,
   0.000280431,
   0.0002787334,
   0.00027705,
   0.0002753807,
   0.0002737253,
   0.0002720836,
   0.0002704556,
   0.000268841,
   0.0002672397,
   0.0002656517,
   0.0002640767,
   0.0002625145,
   0.0002609652,
   0.0002594285,
   0.0002579043,
   0.0002563924,
   0.0002548928,
   0.0002534053,
   0.0002519298,
   0.0002504662,
   0.0002490143,
   0.000247574,
   0.0002461452,
   0.0002447278,
   0.0002433216,
   0.0002419266,
   0.0002405426,
   0.0002391696,
   0.0002378073,
   0.0002364558,
   0.0002351149,
   0.0002337844,
   0.0002324643,
   0.0002311545,
   0.0002298548,
   0.0002285653,
   0.0002272857,
   0.0002260159,
   0.000224756,
   0.0002235057,
   0.000222265,
   0.0002210337,
   0.0002198119,
   0.0002185994,
   0.000217396,
   0.0002162018,
   0.0002150166,
   0.0002138404,
   0.000212673,
   0.0002115144,
   0.0002103645,
   0.0002092231,
   0.0002080903,
   0.000206966,
   0.0002058499,
   0.0002047422,
   0.0002036426,
   0.0002025512,
   0.0002014678,
   0.0002003924,
   0.0001993249,
   0.0001982651,
   0.0001972132,
   0.0001961688,
   0.0001951321,
   0.0001941029,
   0.0001930812,
   0.0001920669,
   0.0001910599,
   0.0001900601,
   0.0001890675,
   0.000188082,
   0.0001871036,
   0.0001861322,
   0.0001851677,
   0.00018421,
   0.0001832592,
   0.000182315,
   0.0001813776,
   0.0001804468,
   0.0001795225,
   0.0001786047,
   0.0001776933,
   0.0001767884,
   0.0001758897,
   0.0001749973,
   0.0001741111,
   0.0001732311,
   0.0001723572,
   0.0001714893,
   0.0001706274,
   0.0001697714,
   0.0001689214,
   0.0001680771,
   0.0001672387,
   0.0001664059,
   0.0001655789,
   0.0001647575,
   0.0001639416,
   0.0001631313,
   0.0001623265,
   0.0001615271,
   0.0001607331,
   0.0001599445,
   0.0001591611,
   0.000158383,
   0.0001576101,
   0.0001568424,
   0.0001560798,
   0.0001553223,
   0.0001545698,
   0.0001538222,
   0.0001530797,
   0.000152342,
   0.0001516092,
   0.0001508812,
   0.000150158,
   0.0001494395,
   0.0001487258,
   0.0001480167,
   0.0001473122,
   0.0001466123,
   0.000145917,
   0.0001452261,
   0.0001445398,
   0.0001438578,
   0.0001431803,
   0.0001425071,
   0.0001418383,
   0.0001411737,
   0.0001405134,
   0.0001398573,
   0.0001392054,
   0.0001385577,
   0.0001379141,
   0.0001372745,
   0.000136639,
   0.0001360075,
   0.00013538,
   0.0001347565,
   0.0001341369,
   0.0001335212,
   0.0001329093,
   0.0001323012,
   0.000131697,
   0.0001310965,
   0.0001304998,
   0,
   0.0001304998};
   graph = new TGraph(583,fit1d_Norm[m23cPVM]_Comp[rbw]_fx2,fit1d_Norm[m23cPVM]_Comp[rbw]_fy2);
   graph->SetName("fit1d_Norm[m23cPVM]_Comp[rbw]");
   graph->SetTitle("Projection of Fit1D FitBW0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2 = new TH1F("Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2","Projection of Fit1D FitBW0",583,0.7934,3.1166);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->SetMinimum(0);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->SetMaximum(6.826309);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->SetDirectory(0);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->SetStats(0);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->SetMarkerStyle(20);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm23cPVMcB_CompoBrbwcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m23cPVM]_Comp[rbw]2);
   
   graph->Draw("fl");
   
   Double_t fit1d_Norm[m23cPVM]_fx3[592] = {
   0.982996,
   0.983,
   0.987,
   0.98725,
   0.9875,
   0.98775,
   0.988,
   0.98825,
   0.9885,
   0.98875,
   0.989,
   0.98925,
   0.9895,
   0.99,
   0.9905,
   0.991,
   0.9915,
   0.992,
   0.993,
   0.994,
   0.995,
   0.996,
   0.997,
   0.999,
   1.003,
   1.005,
   1.006,
   1.007,
   1.008,
   1.0085,
   1.009,
   1.0095,
   1.01,
   1.0105,
   1.011,
   1.01125,
   1.0115,
   1.01175,
   1.012,
   1.01225,
   1.0125,
   1.01275,
   1.013,
   1.01325,
   1.0135,
   1.01375,
   1.014,
   1.01425,
   1.0145,
   1.01475,
   1.015,
   1.01525,
   1.0155,
   1.01575,
   1.016,
   1.01625,
   1.0165,
   1.01675,
   1.017,
   1.01725,
   1.0175,
   1.01775,
   1.018,
   1.01825,
   1.0185,
   1.01875,
   1.019,
   1.01925,
   1.0195,
   1.01975,
   1.02,
   1.02025,
   1.0205,
   1.02075,
   1.021,
   1.02125,
   1.0215,
   1.02175,
   1.022,
   1.02225,
   1.0225,
   1.02275,
   1.023,
   1.02325,
   1.0235,
   1.02375,
   1.024,
   1.02425,
   1.0245,
   1.02475,
   1.025,
   1.02525,
   1.0255,
   1.02575,
   1.026,
   1.02625,
   1.0265,
   1.02675,
   1.027,
   1.02725,
   1.0275,
   1.02775,
   1.028,
   1.0285,
   1.029,
   1.0295,
   1.03,
   1.0305,
   1.031,
   1.0315,
   1.032,
   1.033,
   1.034,
   1.035,
   1.036,
   1.037,
   1.039,
   1.041,
   1.043,
   1.047,
   1.051,
   1.055,
   1.059,
   1.063,
   1.067,
   1.071,
   1.075,
   1.079,
   1.083,
   1.087,
   1.091,
   1.095,
   1.099,
   1.103,
   1.107,
   1.111,
   1.115,
   1.119,
   1.123,
   1.127,
   1.131,
   1.135,
   1.139,
   1.143,
   1.147,
   1.151,
   1.155,
   1.159,
   1.163,
   1.167,
   1.171,
   1.175,
   1.179,
   1.183,
   1.187,
   1.191,
   1.195,
   1.199,
   1.203,
   1.207,
   1.211,
   1.215,
   1.219,
   1.223,
   1.227,
   1.231,
   1.235,
   1.239,
   1.243,
   1.247,
   1.251,
   1.255,
   1.259,
   1.263,
   1.267,
   1.271,
   1.275,
   1.279,
   1.283,
   1.287,
   1.291,
   1.295,
   1.299,
   1.303,
   1.307,
   1.311,
   1.315,
   1.319,
   1.323,
   1.327,
   1.331,
   1.335,
   1.339,
   1.343,
   1.347,
   1.351,
   1.355,
   1.359,
   1.363,
   1.367,
   1.371,
   1.375,
   1.379,
   1.383,
   1.387,
   1.391,
   1.395,
   1.399,
   1.403,
   1.407,
   1.411,
   1.415,
   1.419,
   1.423,
   1.427,
   1.431,
   1.435,
   1.439,
   1.443,
   1.447,
   1.451,
   1.455,
   1.459,
   1.463,
   1.467,
   1.471,
   1.475,
   1.479,
   1.483,
   1.487,
   1.491,
   1.495,
   1.499,
   1.503,
   1.507,
   1.511,
   1.515,
   1.519,
   1.523,
   1.527,
   1.531,
   1.535,
   1.539,
   1.543,
   1.547,
   1.551,
   1.555,
   1.559,
   1.563,
   1.567,
   1.571,
   1.575,
   1.579,
   1.583,
   1.587,
   1.591,
   1.595,
   1.599,
   1.603,
   1.607,
   1.611,
   1.615,
   1.619,
   1.623,
   1.627,
   1.631,
   1.635,
   1.639,
   1.643,
   1.647,
   1.651,
   1.655,
   1.659,
   1.663,
   1.667,
   1.671,
   1.675,
   1.679,
   1.683,
   1.687,
   1.691,
   1.695,
   1.699,
   1.703,
   1.707,
   1.711,
   1.715,
   1.719,
   1.723,
   1.727,
   1.731,
   1.735,
   1.739,
   1.743,
   1.747,
   1.751,
   1.755,
   1.759,
   1.763,
   1.767,
   1.771,
   1.775,
   1.779,
   1.783,
   1.787,
   1.791,
   1.795,
   1.799,
   1.803,
   1.807,
   1.811,
   1.815,
   1.819,
   1.823,
   1.827,
   1.831,
   1.835,
   1.839,
   1.843,
   1.847,
   1.851,
   1.855,
   1.859,
   1.863,
   1.867,
   1.871,
   1.875,
   1.879,
   1.883,
   1.887,
   1.891,
   1.895,
   1.899,
   1.903,
   1.907,
   1.911,
   1.915,
   1.919,
   1.923,
   1.927,
   1.931,
   1.935,
   1.939,
   1.943,
   1.947,
   1.951,
   1.955,
   1.959,
   1.963,
   1.967,
   1.971,
   1.975,
   1.979,
   1.983,
   1.987,
   1.991,
   1.995,
   1.999,
   2.003,
   2.007,
   2.011,
   2.015,
   2.019,
   2.023,
   2.027,
   2.031,
   2.035,
   2.039,
   2.043,
   2.047,
   2.051,
   2.055,
   2.059,
   2.063,
   2.067,
   2.071,
   2.075,
   2.079,
   2.083,
   2.087,
   2.091,
   2.095,
   2.099,
   2.103,
   2.107,
   2.111,
   2.115,
   2.119,
   2.123,
   2.127,
   2.131,
   2.135,
   2.139,
   2.143,
   2.147,
   2.151,
   2.155,
   2.159,
   2.163,
   2.167,
   2.171,
   2.175,
   2.179,
   2.183,
   2.187,
   2.191,
   2.195,
   2.199,
   2.203,
   2.207,
   2.211,
   2.215,
   2.219,
   2.223,
   2.227,
   2.231,
   2.235,
   2.239,
   2.243,
   2.247,
   2.251,
   2.255,
   2.259,
   2.263,
   2.267,
   2.271,
   2.275,
   2.279,
   2.283,
   2.287,
   2.291,
   2.295,
   2.299,
   2.303,
   2.307,
   2.311,
   2.315,
   2.319,
   2.323,
   2.327,
   2.331,
   2.335,
   2.339,
   2.343,
   2.347,
   2.351,
   2.355,
   2.359,
   2.363,
   2.367,
   2.371,
   2.375,
   2.379,
   2.383,
   2.387,
   2.391,
   2.395,
   2.399,
   2.403,
   2.407,
   2.411,
   2.415,
   2.419,
   2.423,
   2.427,
   2.431,
   2.435,
   2.439,
   2.443,
   2.447,
   2.451,
   2.455,
   2.459,
   2.463,
   2.467,
   2.471,
   2.475,
   2.479,
   2.483,
   2.487,
   2.491,
   2.495,
   2.499,
   2.503,
   2.507,
   2.511,
   2.515,
   2.519,
   2.523,
   2.527,
   2.531,
   2.535,
   2.539,
   2.543,
   2.547,
   2.551,
   2.555,
   2.559,
   2.563,
   2.567,
   2.571,
   2.575,
   2.579,
   2.583,
   2.587,
   2.591,
   2.595,
   2.599,
   2.603,
   2.607,
   2.611,
   2.615,
   2.619,
   2.623,
   2.627,
   2.631,
   2.635,
   2.639,
   2.643,
   2.647,
   2.651,
   2.655,
   2.659,
   2.663,
   2.667,
   2.671,
   2.675,
   2.679,
   2.683,
   2.687,
   2.691,
   2.695,
   2.699,
   2.703,
   2.707,
   2.711,
   2.715,
   2.719,
   2.723,
   2.727,
   2.731,
   2.735,
   2.739,
   2.743,
   2.747,
   2.751,
   2.755,
   2.759,
   2.763,
   2.767,
   2.771,
   2.775,
   2.779,
   2.783,
   2.787,
   2.791,
   2.795,
   2.799,
   2.803,
   2.807,
   2.811,
   2.815,
   2.819,
   2.823,
   2.827,
   2.831,
   2.835,
   2.839,
   2.843,
   2.847,
   2.851,
   2.855,
   2.859,
   2.863,
   2.867,
   2.871,
   2.875,
   2.879,
   2.883,
   2.887,
   2.891,
   2.895,
   2.899,
   2.903,
   2.907,
   2.911,
   2.915,
   2.919,
   2.923,
   2.923,
   2.927,
   2.927004};
   Double_t fit1d_Norm[m23cPVM]_fy3[592] = {
   0,
   0,
   0,
   0,
   0.09685807,
   0.1594993,
   0.2036955,
   0.2398698,
   0.2712518,
   0.2993536,
   0.325028,
   0.3488123,
   0.3710711,
   0.4119888,
   0.4491908,
   0.4835422,
   0.5156203,
   0.5458335,
   0.6018031,
   0.6531429,
   0.7009455,
   0.7459785,
   0.7888199,
   0.8697189,
   1.022884,
   1.101891,
   1.144188,
   1.189749,
   1.24017,
   1.267897,
   1.297799,
   1.330367,
   1.366212,
   1.406114,
   1.451071,
   1.475835,
   1.502377,
   1.530922,
   1.561731,
   1.595104,
   1.63139,
   1.670995,
   1.714392,
   1.762136,
   1.814879,
   1.87339,
   1.938577,
   2.011518,
   2.093491,
   2.186021,
   2.290922,
   2.410351,
   2.546871,
   2.703505,
   2.883786,
   3.091773,
   3.332006,
   3.609324,
   3.928474,
   4.293333,
   4.705596,
   5.162723,
   5.655146,
   6.16316,
   6.654756,
   7.086581,
   7.410255,
   7.584136,
   7.586428,
   7.422657,
   7.122956,
   6.731112,
   6.291911,
   5.842344,
   5.408247,
   5.00493,
   4.639619,
   4.314135,
   4.027092,
   3.775449,
   3.555487,
   3.363387,
   3.195531,
   3.048643,
   2.919836,
   2.806607,
   2.706803,
   2.618587,
   2.540396,
   2.470899,
   2.408961,
   2.353619,
   2.304047,
   2.25954,
   2.219492,
   2.183384,
   2.150764,
   2.121244,
   2.094487,
   2.070197,
   2.048117,
   2.028023,
   2.009717,
   1.977791,
   1.951173,
   1.928943,
   1.910371,
   1.89487,
   1.881963,
   1.871263,
   1.862449,
   1.849466,
   1.841374,
   1.837008,
   1.83552,
   1.836283,
   1.842785,
   1.853903,
   1.868041,
   1.90165,
   1.938893,
   1.977523,
   2.016385,
   2.054857,
   2.092593,
   2.129404,
   2.165188,
   2.199895,
   2.233508,
   2.266029,
   2.297473,
   2.327861,
   2.357219,
   2.385577,
   2.412961,
   2.439404,
   2.464933,
   2.489577,
   2.513365,
   2.536323,
   2.558477,
   2.579851,
   2.60047,
   2.620356,
   2.63953,
   2.658015,
   2.675828,
   2.692991,
   2.709519,
   2.725432,
   2.740745,
   2.755474,
   2.769635,
   2.783242,
   2.796309,
   2.808849,
   2.820877,
   2.832403,
   2.84344,
   2.853999,
   2.864091,
   2.873728,
   2.882919,
   2.891674,
   2.900002,
   2.907914,
   2.915418,
   2.922522,
   2.929235,
   2.935566,
   2.941521,
   2.947108,
   2.952336,
   2.95721,
   2.961738,
   2.965927,
   2.969783,
   2.973313,
   2.976522,
   2.979417,
   2.982003,
   2.984287,
   2.986274,
   2.987969,
   2.989378,
   2.990505,
   2.991356,
   2.991935,
   2.992248,
   2.992299,
   2.992093,
   2.991633,
   2.990925,
   2.989973,
   2.98878,
   2.987352,
   2.985691,
   2.983802,
   2.981689,
   2.979355,
   2.976804,
   2.97404,
   2.971066,
   2.967885,
   2.964502,
   2.960919,
   2.957139,
   2.953167,
   2.949004,
   2.944655,
   2.940121,
   2.935407,
   2.930514,
   2.925447,
   2.920207,
   2.914797,
   2.909221,
   2.903481,
   2.89758,
   2.891519,
   2.885303,
   2.878932,
   2.872411,
   2.86574,
   2.858923,
   2.851962,
   2.84486,
   2.837618,
   2.830239,
   2.822725,
   2.815079,
   2.807302,
   2.799397,
   2.791365,
   2.78321,
   2.774932,
   2.766534,
   2.758018,
   2.749387,
   2.740641,
   2.731783,
   2.722815,
   2.713738,
   2.704555,
   2.695267,
   2.685876,
   2.676385,
   2.666794,
   2.657105,
   2.64732,
   2.637442,
   2.627471,
   2.617409,
   2.607258,
   2.59702,
   2.586695,
   2.576287,
   2.565796,
   2.555223,
   2.544571,
   2.533841,
   2.523035,
   2.512153,
   2.501198,
   2.49017,
   2.479073,
   2.467905,
   2.45667,
   2.445369,
   2.434003,
   2.422573,
   2.411081,
   2.399527,
   2.387915,
   2.376244,
   2.364516,
   2.352733,
   2.340895,
   2.329005,
   2.317063,
   2.30507,
   2.293028,
   2.280938,
   2.268801,
   2.256619,
   2.244392,
   2.232122,
   2.21981,
   2.207458,
   2.195065,
   2.182635,
   2.170167,
   2.157663,
   2.145123,
   2.13255,
   2.119944,
   2.107306,
   2.094638,
   2.08194,
   2.069214,
   2.05646,
   2.04368,
   2.030875,
   2.018045,
   2.005192,
   1.992317,
   1.979421,
   1.966505,
   1.953569,
   1.940616,
   1.927645,
   1.914658,
   1.901656,
   1.88864,
   1.87561,
   1.862569,
   1.849516,
   1.836452,
   1.823379,
   1.810298,
   1.797209,
   1.784113,
   1.771012,
   1.757906,
   1.744796,
   1.731683,
   1.718567,
   1.705451,
   1.692334,
   1.679217,
   1.666102,
   1.65299,
   1.63988,
   1.626774,
   1.613673,
   1.600578,
   1.587489,
   1.574408,
   1.561335,
   1.54827,
   1.535216,
   1.522172,
   1.509139,
   1.496119,
   1.483112,
   1.470118,
   1.45714,
   1.444176,
   1.431229,
   1.418299,
   1.405386,
   1.392492,
   1.379618,
   1.366763,
   1.353929,
   1.341117,
   1.328327,
   1.31556,
   1.302817,
   1.290098,
   1.277405,
   1.264738,
   1.252097,
   1.239484,
   1.226899,
   1.214343,
   1.201817,
   1.189321,
   1.176856,
   1.164423,
   1.152022,
   1.139654,
   1.12732,
   1.115021,
   1.102757,
   1.090529,
   1.078337,
   1.066183,
   1.054066,
   1.041988,
   1.029949,
   1.017951,
   1.005992,
   0.9940755,
   0.9822004,
   0.9703679,
   0.9585787,
   0.9468332,
   0.9351323,
   0.9234765,
   0.9118665,
   0.9003028,
   0.8887863,
   0.8773174,
   0.8658968,
   0.8545251,
   0.843203,
   0.8319311,
   0.82071,
   0.8095403,
   0.7984226,
   0.7873575,
   0.7763457,
   0.7653877,
   0.7544841,
   0.7436356,
   0.7328428,
   0.7221062,
   0.7114264,
   0.7008041,
   0.6902397,
   0.679734,
   0.6692875,
   0.6589007,
   0.6485743,
   0.6383088,
   0.6281048,
   0.6179628,
   0.6078836,
   0.5978675,
   0.5879152,
   0.5780273,
   0.5682042,
   0.5584467,
   0.5487552,
   0.5391302,
   0.5295724,
   0.5200823,
   0.5106604,
   0.5013073,
   0.4920236,
   0.4828097,
   0.4736663,
   0.4645938,
   0.4555929,
   0.446664,
   0.4378076,
   0.4290244,
   0.4203148,
   0.4116794,
   0.4031187,
   0.3946332,
   0.3862235,
   0.3778901,
   0.3696334,
   0.3614541,
   0.3533526,
   0.3453295,
   0.3373852,
   0.3295203,
   0.3217353,
   0.3140307,
   0.306407,
   0.2988647,
   0.2914043,
   0.2840264,
   0.2767314,
   0.2695197,
   0.2623921,
   0.2553488,
   0.2483904,
   0.2415175,
   0.2347304,
   0.2280297,
   0.221416,
   0.2148895,
   0.208451,
   0.2021007,
   0.1958393,
   0.1896672,
   0.1835849,
   0.1775928,
   0.1716914,
   0.1658813,
   0.1601629,
   0.1545366,
   0.149003,
   0.1435624,
   0.1382155,
   0.1329626,
   0.1278042,
   0.1227408,
   0.1177728,
   0.1129007,
   0.108125,
   0.1034461,
   0.09886444,
   0.09438056,
   0.08999488,
   0.08570785,
   0.08151992,
   0.07743155,
   0.07344319,
   0.0695553,
   0.0657683,
   0.06208267,
   0.05849884,
   0.05501726,
   0.05163836,
   0.04836261,
   0.04519043,
   0.04212227,
   0.03915856,
   0.03629976,
   0.03354628,
   0.03089858,
   0.02835707,
   0.02592221,
   0.02359442,
   0.02137413,
   0.01926177,
   0.01725778,
   0.01536258,
   0.01357659,
   0.01190025,
   0.01033398,
   0.008878208,
   0.007533351,
   0.006299833,
   0.005178075,
   0.004168499,
   0.003271522,
   0.002487562,
   0.001817037,
   0.001260363,
   0.000817954,
   0.0004902248,
   0.0002775881,
   0.0001804561,
   0.0001732311,
   0.0001723572,
   0.0001714893,
   0.0001706274,
   0.0001697714,
   0.0001689214,
   0.0001680771,
   0.0001672387,
   0.0001664059,
   0.0001655789,
   0.0001647575,
   0.0001639416,
   0.0001631313,
   0.0001623265,
   0.0001615271,
   0.0001607331,
   0.0001599445,
   0.0001591611,
   0.000158383,
   0.0001576101,
   0.0001568424,
   0.0001560798,
   0.0001553223,
   0.0001545698,
   0.0001538222,
   0.0001530797,
   0.000152342,
   0.0001516092,
   0.0001508812,
   0.000150158,
   0.0001494395,
   0.0001487258,
   0.0001480167,
   0.0001473122,
   0.0001466123,
   0.000145917,
   0.0001452261,
   0.0001445398,
   0.0001438578,
   0.0001431803,
   0.0001425071,
   0.0001418383,
   0.0001411737,
   0.0001405134,
   0.0001398573,
   0.0001392054,
   0.0001385577,
   0.0001379141,
   0.0001372745,
   0.000136639,
   0.0001360075,
   0.00013538,
   0.0001347565,
   0.0001341369,
   0.0001335212,
   0.0001329093,
   0.0001323012,
   0.000131697,
   0.0001310965,
   0.0001304998,
   0.0001304998,
   0.0001304998,
   0};
   graph = new TGraph(592,fit1d_Norm[m23cPVM]_fx3,fit1d_Norm[m23cPVM]_fy3);
   graph->SetName("fit1d_Norm[m23cPVM]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm23cPVMcB3 = new TH1F("Graph_fit1d_NormoBm23cPVMcB3","Projection of Fit1D FitBW0",592,0.7885952,3.121405);
   Graph_fit1d_NormoBm23cPVMcB3->SetMinimum(0);
   Graph_fit1d_NormoBm23cPVMcB3->SetMaximum(8.34507);
   Graph_fit1d_NormoBm23cPVMcB3->SetDirectory(0);
   Graph_fit1d_NormoBm23cPVMcB3->SetStats(0);
   Graph_fit1d_NormoBm23cPVMcB3->SetMarkerStyle(20);
   Graph_fit1d_NormoBm23cPVMcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm23cPVMcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm23cPVMcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm23cPVMcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm23cPVMcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm23cPVMcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm23cPVMcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm23cPVMcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm23cPVMcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm23cPVMcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm23cPVMcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm23cPVMcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m23cPVM]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[484] = {
   0.989,
   0.993,
   0.997,
   1.001,
   1.005,
   1.009,
   1.013,
   1.017,
   1.021,
   1.025,
   1.029,
   1.033,
   1.037,
   1.041,
   1.045,
   1.049,
   1.053,
   1.057,
   1.061,
   1.065,
   1.069,
   1.073,
   1.077,
   1.081,
   1.085,
   1.089,
   1.093,
   1.097,
   1.101,
   1.105,
   1.109,
   1.113,
   1.117,
   1.121,
   1.125,
   1.129,
   1.133,
   1.137,
   1.141,
   1.145,
   1.149,
   1.153,
   1.157,
   1.161,
   1.165,
   1.169,
   1.173,
   1.177,
   1.181,
   1.185,
   1.189,
   1.193,
   1.197,
   1.201,
   1.205,
   1.209,
   1.213,
   1.217,
   1.221,
   1.225,
   1.229,
   1.233,
   1.237,
   1.241,
   1.245,
   1.249,
   1.253,
   1.257,
   1.261,
   1.265,
   1.269,
   1.273,
   1.277,
   1.281,
   1.285,
   1.289,
   1.293,
   1.297,
   1.301,
   1.305,
   1.309,
   1.313,
   1.317,
   1.321,
   1.325,
   1.329,
   1.333,
   1.337,
   1.341,
   1.345,
   1.349,
   1.353,
   1.357,
   1.361,
   1.365,
   1.369,
   1.373,
   1.377,
   1.381,
   1.385,
   1.389,
   1.393,
   1.397,
   1.401,
   1.405,
   1.409,
   1.413,
   1.417,
   1.421,
   1.425,
   1.429,
   1.433,
   1.437,
   1.441,
   1.445,
   1.449,
   1.453,
   1.457,
   1.461,
   1.465,
   1.469,
   1.473,
   1.477,
   1.481,
   1.485,
   1.489,
   1.493,
   1.497,
   1.501,
   1.505,
   1.509,
   1.513,
   1.517,
   1.521,
   1.525,
   1.529,
   1.533,
   1.537,
   1.541,
   1.545,
   1.549,
   1.553,
   1.557,
   1.561,
   1.565,
   1.569,
   1.573,
   1.577,
   1.581,
   1.585,
   1.589,
   1.593,
   1.597,
   1.601,
   1.605,
   1.609,
   1.613,
   1.617,
   1.621,
   1.625,
   1.629,
   1.633,
   1.637,
   1.641,
   1.645,
   1.649,
   1.653,
   1.657,
   1.661,
   1.665,
   1.669,
   1.673,
   1.677,
   1.681,
   1.685,
   1.689,
   1.693,
   1.697,
   1.701,
   1.705,
   1.709,
   1.713,
   1.717,
   1.721,
   1.725,
   1.729,
   1.733,
   1.737,
   1.741,
   1.745,
   1.749,
   1.753,
   1.757,
   1.761,
   1.765,
   1.769,
   1.773,
   1.777,
   1.781,
   1.785,
   1.789,
   1.793,
   1.797,
   1.801,
   1.805,
   1.809,
   1.813,
   1.817,
   1.821,
   1.825,
   1.829,
   1.833,
   1.837,
   1.841,
   1.845,
   1.849,
   1.853,
   1.857,
   1.861,
   1.865,
   1.869,
   1.873,
   1.877,
   1.881,
   1.885,
   1.889,
   1.893,
   1.897,
   1.901,
   1.905,
   1.909,
   1.913,
   1.917,
   1.921,
   1.925,
   1.929,
   1.933,
   1.937,
   1.941,
   1.945,
   1.949,
   1.953,
   1.957,
   1.961,
   1.965,
   1.969,
   1.973,
   1.977,
   1.981,
   1.985,
   1.989,
   1.993,
   1.997,
   2.001,
   2.005,
   2.009,
   2.013,
   2.017,
   2.021,
   2.025,
   2.029,
   2.033,
   2.037,
   2.041,
   2.045,
   2.049,
   2.053,
   2.057,
   2.061,
   2.065,
   2.069,
   2.073,
   2.077,
   2.081,
   2.085,
   2.089,
   2.093,
   2.097,
   2.101,
   2.105,
   2.109,
   2.113,
   2.117,
   2.121,
   2.125,
   2.129,
   2.133,
   2.137,
   2.141,
   2.145,
   2.149,
   2.153,
   2.157,
   2.161,
   2.165,
   2.169,
   2.173,
   2.177,
   2.181,
   2.185,
   2.189,
   2.193,
   2.197,
   2.201,
   2.205,
   2.209,
   2.213,
   2.217,
   2.221,
   2.225,
   2.229,
   2.233,
   2.237,
   2.241,
   2.245,
   2.249,
   2.253,
   2.257,
   2.261,
   2.265,
   2.269,
   2.273,
   2.277,
   2.281,
   2.285,
   2.289,
   2.293,
   2.297,
   2.301,
   2.305,
   2.309,
   2.313,
   2.317,
   2.321,
   2.325,
   2.329,
   2.333,
   2.337,
   2.341,
   2.345,
   2.349,
   2.353,
   2.357,
   2.361,
   2.365,
   2.369,
   2.373,
   2.377,
   2.381,
   2.385,
   2.389,
   2.393,
   2.397,
   2.401,
   2.405,
   2.409,
   2.413,
   2.417,
   2.421,
   2.425,
   2.429,
   2.433,
   2.437,
   2.441,
   2.445,
   2.449,
   2.453,
   2.457,
   2.461,
   2.465,
   2.469,
   2.473,
   2.477,
   2.481,
   2.485,
   2.489,
   2.493,
   2.497,
   2.501,
   2.505,
   2.509,
   2.513,
   2.517,
   2.521,
   2.525,
   2.529,
   2.533,
   2.537,
   2.541,
   2.545,
   2.549,
   2.553,
   2.557,
   2.561,
   2.565,
   2.569,
   2.573,
   2.577,
   2.581,
   2.585,
   2.589,
   2.593,
   2.597,
   2.601,
   2.605,
   2.609,
   2.613,
   2.617,
   2.621,
   2.625,
   2.629,
   2.633,
   2.637,
   2.641,
   2.645,
   2.649,
   2.653,
   2.657,
   2.661,
   2.665,
   2.669,
   2.673,
   2.677,
   2.681,
   2.685,
   2.689,
   2.693,
   2.697,
   2.701,
   2.705,
   2.709,
   2.713,
   2.717,
   2.721,
   2.725,
   2.729,
   2.733,
   2.737,
   2.741,
   2.745,
   2.749,
   2.753,
   2.757,
   2.761,
   2.765,
   2.769,
   2.773,
   2.777,
   2.781,
   2.785,
   2.789,
   2.793,
   2.797,
   2.801,
   2.805,
   2.809,
   2.813,
   2.817,
   2.821,
   2.825,
   2.829,
   2.833,
   2.837,
   2.841,
   2.845,
   2.849,
   2.853,
   2.857,
   2.861,
   2.865,
   2.869,
   2.873,
   2.877,
   2.881,
   2.885,
   2.889,
   2.893,
   2.897,
   2.901,
   2.905,
   2.909,
   2.913,
   2.917,
   2.921};
   Double_t h_ds_1000_fy3001[484] = {
   0.04756749,
   0.3833913,
   -1.86028,
   1.409319,
   1.759563,
   1.157926,
   -3.06417,
   7.044814,
   10.32121,
   -5.795334,
   5.080123,
   2.221867,
   1.512131,
   -2.039881,
   1.921009,
   5.97263,
   0.1428023,
   3.19989,
   3.843503,
   3.745583,
   2.093442,
   2.41556,
   -0.2814825,
   0.09262188,
   2.29466,
   8.298454,
   6.029275,
   3.200507,
   5.13978,
   0.8431172,
   1.44458,
   4.501797,
   4.71848,
   6.313172,
   4.117603,
   4.318091,
   0.9601126,
   0.7310507,
   4.853577,
   4.308476,
   5.998838,
   2.974923,
   2.324846,
   3.363674,
   1.844225,
   5.182365,
   1.350754,
   4.697894,
   2.174152,
   0.6631716,
   7.477324,
   1.80276,
   8.062489,
   3.104739,
   9.430271,
   4.407117,
   -0.4794474,
   5.733339,
   7.47361,
   6.821512,
   5.692131,
   2.651039,
   6.342721,
   4.578218,
   4.244581,
   4.78586,
   5.68475,
   1.213645,
   7.096047,
   5.801188,
   4.489274,
   0.3352205,
   8.304922,
   5.567112,
   6.67904,
   3.342667,
   4.957734,
   3.771445,
   9.058593,
   2.978724,
   5.380979,
   2.634455,
   5.271734,
   0.9568859,
   5.102624,
   4.472435,
   6.936552,
   -0.4073032,
   6.89303,
   3.654422,
   3.542601,
   -0.07430439,
   4.183563,
   7.945326,
   2.656576,
   0.5441839,
   3.657977,
   2.05774,
   -1.833885,
   2.183786,
   6.636635,
   4.597411,
   2.791131,
   2.473891,
   4.267344,
   5.178468,
   0.564505,
   1.143526,
   6.254566,
   0.4822069,
   2.506603,
   -1.587,
   2.141754,
   1.860344,
   0.3607919,
   1.491083,
   0.6783508,
   1.421597,
   0.7290599,
   2.466213,
   0.565323,
   5.776472,
   5.034589,
   3.895068,
   1.271597,
   5.567679,
   1.776462,
   0.1620236,
   2.35689,
   2.151076,
   2.114862,
   3.35847,
   0.3024271,
   3.493197,
   12.83642,
   1.959376,
   3.900767,
   3.119287,
   3.252498,
   5.516042,
   2.938028,
   4.790459,
   1.90361,
   7.761344,
   5.87255,
   3.580627,
   4.934743,
   6.966228,
   0.7322407,
   2.482938,
   2.045675,
   2.255684,
   1.152102,
   2.952733,
   3.711109,
   0.649299,
   9.627656,
   -0.3296728,
   0.2286154,
   -1.120511,
   2.136369,
   9.452599,
   0.9552537,
   5.990095,
   1.600154,
   -0.374354,
   -1.166623,
   2.064348,
   -3.367402,
   3.128838,
   3.157295,
   7.623269,
   0.04412605,
   1.984497,
   -0.570142,
   1.093936,
   -3.111332,
   0.1152261,
   -0.5482196,
   3.684725,
   4.936466,
   -1.669626,
   -0.3274728,
   -1.145355,
   3.782767,
   2.40215,
   -0.7187078,
   -1.673285,
   0.8030101,
   -0.2287664,
   1.926196,
   2.907194,
   0.8687192,
   2.665195,
   4.732745,
   -0.5368927,
   1.4988,
   1.621391,
   1.069581,
   -0.3290904,
   0.4501367,
   -0.460755,
   7.69894,
   2.494827,
   0.5817314,
   -0.811738,
   -0.9188604,
   1.621715,
   1.237344,
   -2.234614,
   -0.4213874,
   0.1566864,
   -3.559918,
   0.3514777,
   -0.3972706,
   0.5786542,
   -1.232014,
   -1.429938,
   1.882207,
   -0.8261612,
   0.7430827,
   0.8399674,
   1.866865,
   1.012947,
   -1.308439,
   -0.6777219,
   2.3876,
   -0.9261096,
   -0.5665266,
   1.573068,
   0.2536234,
   4.499453,
   1.051073,
   -0.9875668,
   4.881298,
   2.757086,
   -0.7487719,
   -0.9172301,
   4.940355,
   3.985233,
   4.322655,
   3.110664,
   -1.985722,
   -0.6940888,
   1.880678,
   -2.063932,
   2.842836,
   -1.66176,
   4.28583,
   1.245234,
   -2.240927,
   0.1524315,
   -0.2088768,
   2.860159,
   2.615739,
   2.37861,
   5.081136,
   1.948855,
   1.07613,
   0.2272857,
   -1.197172,
   -1.735426,
   0.6816397,
   -0.3563507,
   1.786141,
   -2.745044,
   1.113195,
   5.671154,
   0.02695096,
   -1.903961,
   0.7721093,
   -2.162533,
   -0.1639537,
   2.187488,
   -1.457518,
   2.171572,
   0.8774146,
   -1.205985,
   -0.366056,
   1.499994,
   1.545001,
   2.060747,
   -0.9422991,
   -1.241173,
   -2.224461,
   -0.6443399,
   4.701108,
   0.02443433,
   1.395063,
   -0.8271216,
   1.384156,
   -0.9868816,
   -0.3901439,
   -2.395471,
   -1.473847,
   1.956791,
   1.616328,
   -2.465433,
   0.8093894,
   -1.905225,
   -0.7828939,
   0.6523193,
   -1.097838,
   1.720248,
   3.341848,
   1.33777,
   0.5226414,
   -2.61538,
   3.926502,
   1.338824,
   1.124677,
   1.911646,
   4.559125,
   0.04002535,
   0.5794737,
   1.381112,
   2.636883,
   0.2186308,
   0.3021419,
   0.7706352,
   0.1097132,
   -0.6620861,
   -0.3734848,
   1.800615,
   3.22007,
   3.034132,
   -1.328244,
   -0.5419572,
   2.073536,
   0.1715798,
   1.601813,
   -0.8539723,
   -1.573877,
   2.70527,
   0.4224184,
   1.030372,
   -1.911599,
   0.7585469,
   -0.9751725,
   -1.465435,
   -0.5890834,
   -0.5903682,
   0.590834,
   -0.3724976,
   0.03412044,
   -2.128458,
   -0.4756039,
   0.2592053,
   3.590387,
   0.460243,
   3.177598,
   -0.9939358,
   0.1814618,
   0.218129,
   0.3011605,
   0.465903,
   -1.350062,
   -1.145346,
   0.7390557,
   -0.9597109,
   -1.618737,
   0.2785885,
   0.3111811,
   -0.08848631,
   -0.7050729,
   2.307617,
   0.5144759,
   0.4289425,
   0.4444412,
   0.7972124,
   1.666196,
   1.578235,
   -0.8591747,
   -0.559323,
   0.5890512,
   0.5149215,
   0.9869062,
   1.210289,
   -0.6515883,
   -0.2670349,
   2.255095,
   -0.4570419,
   -0.7237154,
   -0.1489795,
   1.270303,
   2.989632,
   -0.9032257,
   -0.7655271,
   -0.2853906,
   0.08657346,
   -0.2534464,
   -0.1523635,
   1.096605,
   0.4334889,
   -0.7586275,
   0.7688507,
   2.332984,
   -0.4499228,
   1.683528,
   -0.459644,
   -0.4504984,
   -0.1537761,
   -0.1406624,
   0.2781113,
   0.3508074,
   -0.1513854,
   -0.7503765,
   0.4191818,
   -0.5389992,
   1.884136,
   0.8806784,
   -0.7537148,
   -0.561426,
   0,
   -0.1219998,
   0.9827114,
   -0.3852286,
   -0.7427487,
   -0.1526925,
   -0.2826782,
   -0.1192083,
   -0.5651115,
   -0.301319,
   1.224065,
   0.6561532,
   0.6533089,
   -0.1505431,
   1.289341,
   -0.5557533,
   -0.04683343,
   0,
   -0.153613,
   -0.3074087,
   -0.1576156,
   -0.05276903,
   -0.1503116,
   0,
   0,
   -0.3791322,
   0,
   0.6058989,
   -0.1441647,
   0,
   -0.3075827,
   0,
   -0.2775564,
   -0.3064578,
   -0.1537208,
   -0.149385,
   0.132376,
   0,
   -0.4535038,
   -0.1526578,
   -0.1538601,
   0,
   -0.1531396,
   0,
   -0.1285711,
   -0.1518902,
   0,
   -0.3025189,
   -0.1539259,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   -0.1526488,
   0,
   0,
   0,
   0,
   0,
   -0.154026,
   0,
   0,
   -0.1536422,
   0,
   0,
   0,
   -0.1534716,
   0};
   Double_t h_ds_1000_felx3001[484] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_fely3001[484] = {
   1.887132,
   1.35577,
   0.5229115,
   2.405014,
   2.354151,
   2.30986,
   2.234756,
   5.171444,
   5.523404,
   1.948419,
   3.867866,
   2.548229,
   2.677857,
   1.550913,
   2.905397,
   3.560277,
   1.969969,
   3.002932,
   3.414155,
   2.941333,
   2.645623,
   2.416249,
   2.129641,
   2.2549,
   2.949295,
   3.715319,
   3.349973,
   2.881113,
   3.327998,
   2.696104,
   2.801217,
   3.236512,
   3.253182,
   3.370264,
   2.992266,
   3.422085,
   2.042534,
   2.339023,
   3.085844,
   2.94985,
   3.516381,
   2.838499,
   2.775798,
   2.733613,
   2.438292,
   3.480575,
   2.19403,
   2.974066,
   2.414567,
   2.138734,
   3.722157,
   2.172285,
   3.750969,
   2.488048,
   3.878275,
   3.035782,
   1.773738,
   3.238289,
   3.711042,
   3.43203,
   3.602425,
   2.825659,
   3.437536,
   3.001478,
   3.191274,
   2.911433,
   3.616772,
   2.131474,
   3.485068,
   3.243269,
   3.181447,
   2.089169,
   3.442891,
   3.443966,
   3.448342,
   2.976858,
   3.254951,
   2.981973,
   4.123119,
   2.590822,
   3.169018,
   2.74769,
   2.701457,
   1.974359,
   2.66415,
   3.208112,
   3.732588,
   2.008797,
   3.565726,
   2.774365,
   3.026526,
   2.02823,
   3.009407,
   3.856263,
   2.930197,
   2.060721,
   2.618955,
   2.859322,
   1.382692,
   2.578562,
   3.546061,
   3.168904,
   2.679807,
   2.779799,
   2.935713,
   3.263751,
   2.636011,
   1.731449,
   3.224187,
   2.348969,
   2.857765,
   1.619694,
   3.076869,
   2.37359,
   2.315388,
   2.797755,
   2.223927,
   2.353203,
   2.415213,
   2.973144,
   2.167339,
   3.420052,
   3.036248,
   3.111122,
   2.395372,
   3.287769,
   1.931618,
   2.125293,
   2.585744,
   2.917214,
   2.254781,
   3.06219,
   2.026139,
   3.18209,
   4.50128,
   2.692475,
   3.02222,
   2.806976,
   2.674518,
   3.34745,
   2.989053,
   3.17734,
   2.841408,
   3.755313,
   3.280561,
   3.060314,
   2.848949,
   3.532155,
   2.118496,
   2.606853,
   2.394695,
   2.478727,
   2.118864,
   3.006235,
   2.870809,
   2.282202,
   3.979531,
   1.796985,
   2.222314,
   2.075543,
   2.463354,
   4.081982,
   2.338895,
   3.230891,
   2.470337,
   2.07816,
   1.599278,
   2.381569,
   0.8577626,
   2.697061,
   2.817933,
   3.550063,
   2.040712,
   2.426358,
   2.049439,
   2.182275,
   0.9305205,
   2.45161,
   1.981804,
   2.757502,
   3.301622,
   1.914053,
   2.515953,
   2.086934,
   2.828864,
   2.597096,
   2.097123,
   1.662756,
   2.25614,
   2.297673,
   2.449844,
   2.584815,
   2.025942,
   2.740874,
   2.866518,
   2.01527,
   1.902269,
   2.416431,
   2.644464,
   2.345605,
   1.950463,
   2.185067,
   3.50812,
   2.686309,
   2.39501,
   1.502136,
   2.11418,
   2.492013,
   2.116986,
   2.084445,
   1.919484,
   1.330912,
   0.7297627,
   2.297493,
   2.439928,
   2.032726,
   1.873476,
   2.110115,
   2.433491,
   2.098954,
   2.03667,
   1.973351,
   2.377444,
   2.117158,
   1.899256,
   2.03174,
   2.481349,
   1.7076,
   2.232305,
   2.48706,
   1.937966,
   2.973422,
   2.433834,
   2.020025,
   2.932185,
   2.358632,
   1.678739,
   1.324098,
   3.025146,
   2.732955,
   3.018028,
   2.347285,
   0.575644,
   1.689516,
   2.096185,
   1.219683,
   2.029157,
   1.787964,
   2.901642,
   2.428764,
   1.091419,
   1.603301,
   2.174076,
   2.449413,
   2.300899,
   2.554712,
   3.04073,
   2.375281,
   2.228186,
   1.512611,
   1.663281,
   1.160275,
   1.810843,
   1.697592,
   2.321961,
   0.6236789,
   2.011786,
   3.226124,
   1.823792,
   0.5196767,
   2.078646,
   0.951032,
   1.661904,
   2.311779,
   1.271646,
   2.018825,
   1.887178,
   0.9162411,
   1.086489,
   2.08466,
   2.268906,
   2.020695,
   1.720651,
   1.525604,
   0.5719342,
   1.392608,
   2.733156,
   1.451214,
   1.57247,
   1.906524,
   1.892333,
   1.504037,
   1.409683,
   0.5959426,
   0.4667345,
   2.110794,
   2.131261,
   0.5902271,
   1.491793,
   0.6534813,
   1.505735,
   1.501558,
   0.5639294,
   2.220881,
   2.76607,
   1.723724,
   1.710307,
   0.660604,
   2.635194,
   1.741032,
   1.75377,
   1.96861,
   2.81906,
   0.9360288,
   1.659579,
   1.774627,
   2.242343,
   1.452379,
   1.15532,
   1.707502,
   1.154185,
   1.113585,
   1.463261,
   1.930886,
   2.138732,
   2.270526,
   0.4350606,
   1.14409,
   1.917667,
   1.387023,
   1.744256,
   0.8514244,
   0.4714601,
   2.126064,
   1.223973,
   1.519349,
   0.7712383,
   1.439075,
   0.3724601,
   0.4639768,
   1.435556,
   0.3004588,
   1.215605,
   1.699597,
   1.217697,
   0.5544226,
   0.9616606,
   1.554205,
   2.499655,
   1.396456,
   2.022459,
   0.4003024,
   0.9443234,
   1.422152,
   0.7810019,
   1.318031,
   0.4406758,
   0.406217,
   1.430489,
   0.3944616,
   0.4903396,
   1.358324,
   0.9850656,
   0.7002543,
   0.3176933,
   2.044698,
   1.267436,
   1.267929,
   1.423208,
   1.411421,
   1.949666,
   1.501281,
   0.3529214,
   0.2813329,
   1.237946,
   1.139602,
   1.473864,
   1.458153,
   0.3075181,
   0.3517766,
   1.970623,
   0.2638847,
   0.3240081,
   0.1489795,
   1.399366,
   2.032285,
   0.3688721,
   0.3423562,
   0.2018666,
   0.4677902,
   0.5268776,
   0.1523635,
   1.374747,
   0.9949377,
   0.3392888,
   1.321212,
   1.765918,
   0.2315929,
   1.562462,
   0.2653779,
   0.2602152,
   0.1537761,
   0.1406624,
   0.457528,
   1.136911,
   0.1513854,
   0.3356874,
   1.281379,
   0.2773551,
   1.876575,
   1.170495,
   0.3372383,
   0.2836678,
   0,
   0.1219998,
   1.41837,
   0.2245017,
   0.3323131,
   0.1526925,
   0.2005857,
   0.1192083,
   0.2844482,
   0.2130949,
   1.384809,
   1.135478,
   0.9623392,
   0.1505431,
   1.313252,
   0.2791634,
   0.04683342,
   0,
   0.153613,
   0.2173711,
   0.4584633,
   0.05276903,
   0.1503116,
   0,
   0,
   0.2214334,
   0,
   0.76995,
   0.1441647,
   0,
   0.2174939,
   0,
   0.1969976,
   0.2167009,
   0.1537208,
   0.149385,
   0.132376,
   0,
   0.2619116,
   0.1526578,
   0.1538601,
   0,
   0.1531396,
   0,
   0.1285711,
   0.1518902,
   0,
   0.2139322,
   0.1539259,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.1526488,
   0,
   0,
   0,
   0,
   0,
   0.154026,
   0,
   0,
   0.1536422,
   0,
   0,
   0,
   0.1534716,
   0};
   Double_t h_ds_1000_fehx3001[484] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_fehy3001[484] = {
   1.887132,
   1.35577,
   0.5229115,
   2.405014,
   2.354151,
   2.30986,
   2.234756,
   5.171444,
   5.523404,
   1.948419,
   3.867866,
   2.548229,
   2.677857,
   1.550913,
   2.905397,
   3.560277,
   1.969969,
   3.002932,
   3.414155,
   2.941333,
   2.645623,
   2.416249,
   2.129641,
   2.2549,
   2.949295,
   3.715319,
   3.349973,
   2.881113,
   3.327998,
   2.696104,
   2.801217,
   3.236512,
   3.253182,
   3.370264,
   2.992266,
   3.422085,
   2.042534,
   2.339023,
   3.085844,
   2.94985,
   3.516381,
   2.838499,
   2.775798,
   2.733613,
   2.438292,
   3.480575,
   2.19403,
   2.974066,
   2.414567,
   2.138734,
   3.722157,
   2.172285,
   3.750969,
   2.488048,
   3.878275,
   3.035782,
   1.773738,
   3.238289,
   3.711042,
   3.43203,
   3.602425,
   2.825659,
   3.437536,
   3.001478,
   3.191274,
   2.911433,
   3.616772,
   2.131474,
   3.485068,
   3.243269,
   3.181447,
   2.089169,
   3.442891,
   3.443966,
   3.448342,
   2.976858,
   3.254951,
   2.981973,
   4.123119,
   2.590822,
   3.169018,
   2.74769,
   2.701457,
   1.974359,
   2.66415,
   3.208112,
   3.732588,
   2.008797,
   3.565726,
   2.774365,
   3.026526,
   2.02823,
   3.009407,
   3.856263,
   2.930197,
   2.060721,
   2.618955,
   2.859322,
   1.382692,
   2.578562,
   3.546061,
   3.168904,
   2.679807,
   2.779799,
   2.935713,
   3.263751,
   2.636011,
   1.731449,
   3.224187,
   2.348969,
   2.857765,
   1.619694,
   3.076869,
   2.37359,
   2.315388,
   2.797755,
   2.223927,
   2.353203,
   2.415213,
   2.973144,
   2.167339,
   3.420052,
   3.036248,
   3.111122,
   2.395372,
   3.287769,
   1.931618,
   2.125293,
   2.585744,
   2.917214,
   2.254781,
   3.06219,
   2.026139,
   3.18209,
   4.50128,
   2.692475,
   3.02222,
   2.806976,
   2.674518,
   3.34745,
   2.989053,
   3.17734,
   2.841408,
   3.755313,
   3.280561,
   3.060314,
   2.848949,
   3.532155,
   2.118496,
   2.606853,
   2.394695,
   2.478727,
   2.118864,
   3.006235,
   2.870809,
   2.282202,
   3.979531,
   1.796985,
   2.222314,
   2.075543,
   2.463354,
   4.081982,
   2.338895,
   3.230891,
   2.470337,
   2.07816,
   1.599278,
   2.381569,
   0.8577626,
   2.697061,
   2.817933,
   3.550063,
   2.040712,
   2.426358,
   2.049439,
   2.182275,
   0.9305205,
   2.45161,
   1.981804,
   2.757502,
   3.301622,
   1.914053,
   2.515953,
   2.086934,
   2.828864,
   2.597096,
   2.097123,
   1.662756,
   2.25614,
   2.297673,
   2.449844,
   2.584815,
   2.025942,
   2.740874,
   2.866518,
   2.01527,
   1.902269,
   2.416431,
   2.644464,
   2.345605,
   1.950463,
   2.185067,
   3.50812,
   2.686309,
   2.39501,
   1.502136,
   2.11418,
   2.492013,
   2.116986,
   2.084445,
   1.919484,
   1.330912,
   0.7297627,
   2.297493,
   2.439928,
   2.032726,
   1.873476,
   2.110115,
   2.433491,
   2.098954,
   2.03667,
   1.973351,
   2.377444,
   2.117158,
   1.899256,
   2.03174,
   2.481349,
   1.7076,
   2.232305,
   2.48706,
   1.937966,
   2.973422,
   2.433834,
   2.020025,
   2.932185,
   2.358632,
   1.678739,
   1.324098,
   3.025146,
   2.732955,
   3.018028,
   2.347285,
   0.575644,
   1.689516,
   2.096185,
   1.219683,
   2.029157,
   1.787964,
   2.901642,
   2.428764,
   1.091419,
   1.603301,
   2.174076,
   2.449413,
   2.300899,
   2.554712,
   3.04073,
   2.375281,
   2.228186,
   1.512611,
   1.663281,
   1.160275,
   1.810843,
   1.697592,
   2.321961,
   0.6236789,
   2.011786,
   3.226124,
   1.823792,
   0.5196767,
   2.078646,
   0.951032,
   1.661904,
   2.311779,
   1.271646,
   2.018825,
   1.887178,
   0.9162411,
   1.086489,
   2.08466,
   2.268906,
   2.020695,
   1.720651,
   1.525604,
   0.5719342,
   1.392608,
   2.733156,
   1.451214,
   1.57247,
   1.906524,
   1.892333,
   1.504037,
   1.409683,
   0.5959426,
   0.4667345,
   2.110794,
   2.131261,
   0.5902271,
   1.491793,
   0.6534813,
   1.505735,
   1.501558,
   0.5639294,
   2.220881,
   2.76607,
   1.723724,
   1.710307,
   0.660604,
   2.635194,
   1.741032,
   1.75377,
   1.96861,
   2.81906,
   0.9360288,
   1.659579,
   1.774627,
   2.242343,
   1.452379,
   1.15532,
   1.707502,
   1.154185,
   1.113585,
   1.463261,
   1.930886,
   2.138732,
   2.270526,
   0.4350606,
   1.14409,
   1.917667,
   1.387023,
   1.744256,
   0.8514244,
   0.4714601,
   2.126064,
   1.223973,
   1.519349,
   0.7712383,
   1.439075,
   0.3724601,
   0.4639768,
   1.435556,
   0.3004588,
   1.215605,
   1.699597,
   1.217697,
   0.5544226,
   0.9616606,
   1.554205,
   2.499655,
   1.396456,
   2.022459,
   0.4003024,
   0.9443234,
   1.422152,
   0.7810019,
   1.318031,
   0.4406758,
   0.406217,
   1.430489,
   0.3944616,
   0.4903396,
   1.358324,
   0.9850656,
   0.7002543,
   0.3176933,
   2.044698,
   1.267436,
   1.267929,
   1.423208,
   1.411421,
   1.949666,
   1.501281,
   0.3529214,
   0.2813329,
   1.237946,
   1.139602,
   1.473864,
   1.458153,
   0.3075181,
   0.3517766,
   1.970623,
   0.2638847,
   0.3240081,
   0.1489795,
   1.399366,
   2.032285,
   0.3688721,
   0.3423562,
   0.2018666,
   0.4677902,
   0.5268776,
   0.1523635,
   1.374747,
   0.9949377,
   0.3392888,
   1.321212,
   1.765918,
   0.2315929,
   1.562462,
   0.2653779,
   0.2602152,
   0.1537761,
   0.1406624,
   0.457528,
   1.136911,
   0.1513854,
   0.3356874,
   1.281379,
   0.2773551,
   1.876575,
   1.170495,
   0.3372383,
   0.2836678,
   0,
   0.1219998,
   1.41837,
   0.2245017,
   0.3323131,
   0.1526925,
   0.2005857,
   0.1192083,
   0.2844482,
   0.2130949,
   1.384809,
   1.135478,
   0.9623392,
   0.1505431,
   1.313252,
   0.2791634,
   0.04683342,
   0,
   0.153613,
   0.2173711,
   0.4584633,
   0.05276903,
   0.1503116,
   0,
   0,
   0.2214334,
   0,
   0.76995,
   0.1441647,
   0,
   0.2174939,
   0,
   0.1969976,
   0.2167009,
   0.1537208,
   0.149385,
   0.132376,
   0,
   0.2619116,
   0.1526578,
   0.1538601,
   0,
   0.1531396,
   0,
   0.1285711,
   0.1518902,
   0,
   0.2139322,
   0.1539259,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.1526488,
   0,
   0,
   0,
   0,
   0,
   0.154026,
   0,
   0,
   0.1536422,
   0,
   0,
   0,
   0.1534716,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(484,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m23cPVM");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__m23cPVM",484,0.7934,3.1166);
   Graph_h_ds_10003001->SetMinimum(-10.2519);
   Graph_h_ds_10003001->SetMaximum(19.84584);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_127ccbd0__3 = new TH1D("frame_127ccbd0__3","A RooPlot of \"``m23cPVM''-variable\"",484,0.987,2.923);
   frame_127ccbd0__3->SetBinContent(1,18.59177);
   frame_127ccbd0__3->SetMinimum(-8.997826);
   frame_127ccbd0__3->SetMaximum(18.59177);
   frame_127ccbd0__3->SetEntries(1);
   frame_127ccbd0__3->SetDirectory(0);
   frame_127ccbd0__3->SetStats(0);
   frame_127ccbd0__3->SetMarkerStyle(20);
   frame_127ccbd0__3->GetXaxis()->SetNdivisions(0);
   frame_127ccbd0__3->GetXaxis()->SetLabelFont(132);
   frame_127ccbd0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_127ccbd0__3->GetXaxis()->SetLabelSize(0.05);
   frame_127ccbd0__3->GetXaxis()->SetTitleSize(-1);
   frame_127ccbd0__3->GetXaxis()->SetTitleOffset(1);
   frame_127ccbd0__3->GetXaxis()->SetTitleFont(132);
   frame_127ccbd0__3->GetYaxis()->SetNdivisions(0);
   frame_127ccbd0__3->GetYaxis()->SetLabelFont(132);
   frame_127ccbd0__3->GetYaxis()->SetLabelSize(0.05);
   frame_127ccbd0__3->GetYaxis()->SetTitleSize(0.05);
   frame_127ccbd0__3->GetYaxis()->SetTitleFont(132);
   frame_127ccbd0__3->GetZaxis()->SetLabelFont(132);
   frame_127ccbd0__3->GetZaxis()->SetLabelSize(0.05);
   frame_127ccbd0__3->GetZaxis()->SetTitleSize(0.05);
   frame_127ccbd0__3->GetZaxis()->SetTitleOffset(1);
   frame_127ccbd0__3->GetZaxis()->SetTitleFont(132);
   frame_127ccbd0__3->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5a.C <==
void res_jkpipi_kst()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Oct 30 18:39:04 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",164,187,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.2746988,-27.56098,2.985542,118.7805);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *a__1 = new TH1F("a__1","",1,0.6,2.85);
   a__1->SetMinimum(-10);
   a__1->SetMaximum(110);
   a__1->SetStats(0);
   a__1->SetMarkerStyle(20);
   a__1->GetXaxis()->SetDecimals();
   a__1->GetXaxis()->SetNdivisions(-505);
   a__1->GetXaxis()->SetLabelFont(132);
   a__1->GetXaxis()->SetLabelOffset(0.025);
   a__1->GetXaxis()->SetLabelSize(0.06);
   a__1->GetXaxis()->SetTitleSize(-1);
   a__1->GetXaxis()->SetTitleOffset(1);
   a__1->GetXaxis()->SetTitleFont(132);
   a__1->GetYaxis()->SetNdivisions(-406);
   a__1->GetYaxis()->SetLabelFont(132);
   a__1->GetYaxis()->SetLabelOffset(0.01);
   a__1->GetYaxis()->SetLabelSize(0.06);
   a__1->GetYaxis()->SetTitleSize(0.05);
   a__1->GetYaxis()->SetTitleFont(132);
   a__1->GetZaxis()->SetLabelFont(132);
   a__1->GetZaxis()->SetLabelSize(0.05);
   a__1->GetZaxis()->SetTitleSize(0.05);
   a__1->GetZaxis()->SetTitleOffset(1);
   a__1->GetZaxis()->SetTitleFont(132);
   a__1->Draw("");
   
   TH1D *frame_1100b090__2 = new TH1D("frame_1100b090__2","A RooPlot of \"``m24cPVM''-variable\"",44,0.63,2.83);
   frame_1100b090__2->SetBinContent(1,82.93176);
   frame_1100b090__2->SetMinimum(-11.62306);
   frame_1100b090__2->SetMaximum(82.93176);
   frame_1100b090__2->SetEntries(1);
   frame_1100b090__2->SetDirectory(0);
   frame_1100b090__2->SetStats(0);
   frame_1100b090__2->SetMarkerStyle(20);
   frame_1100b090__2->GetXaxis()->SetNdivisions(0);
   frame_1100b090__2->GetXaxis()->SetLabelFont(132);
   frame_1100b090__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1100b090__2->GetXaxis()->SetLabelSize(0.05);
   frame_1100b090__2->GetXaxis()->SetTitleSize(-1);
   frame_1100b090__2->GetXaxis()->SetTitleOffset(1);
   frame_1100b090__2->GetXaxis()->SetTitleFont(132);
   frame_1100b090__2->GetYaxis()->SetNdivisions(0);
   frame_1100b090__2->GetYaxis()->SetLabelFont(132);
   frame_1100b090__2->GetYaxis()->SetLabelSize(0.05);
   frame_1100b090__2->GetYaxis()->SetTitleSize(0.05);
   frame_1100b090__2->GetYaxis()->SetTitleFont(132);
   frame_1100b090__2->GetZaxis()->SetLabelFont(132);
   frame_1100b090__2->GetZaxis()->SetLabelSize(0.05);
   frame_1100b090__2->GetZaxis()->SetTitleSize(0.05);
   frame_1100b090__2->GetZaxis()->SetTitleOffset(1);
   frame_1100b090__2->GetZaxis()->SetTitleFont(132);
   frame_1100b090__2->Draw("FUNCSAME");
   
   Double_t fit1d_Norm[m24cPVM]_Comp[pspol]_fx1[187] = {
   0.57995,
   0.58,
   0.63,
   0.633125,
   0.6335156,
   0.6339062,
   0.6342969,
   0.6346875,
   0.6350781,
   0.6354688,
   0.6358594,
   0.63625,
   0.6366406,
   0.6370312,
   0.6374219,
   0.6378125,
   0.6382031,
   0.6385938,
   0.6389844,
   0.639375,
   0.6401562,
   0.6409375,
   0.6417188,
   0.6425,
   0.6432813,
   0.6440625,
   0.6448438,
   0.645625,
   0.6464063,
   0.6471875,
   0.64875,
   0.6503125,
   0.651875,
   0.6534375,
   0.655,
   0.6565625,
   0.658125,
   0.6596875,
   0.66125,
   0.6628125,
   0.664375,
   0.6659375,
   0.6675,
   0.6690625,
   0.670625,
   0.67375,
   0.676875,
   0.68,
   0.683125,
   0.68625,
   0.689375,
   0.6925,
   0.695625,
   0.69875,
   0.701875,
   0.705,
   0.708125,
   0.71125,
   0.714375,
   0.7175,
   0.720625,
   0.72375,
   0.726875,
   0.73,
   0.733125,
   0.73625,
   0.7425,
   0.74875,
   0.755,
   0.76125,
   0.7675,
   0.77375,
   0.78,
   0.78625,
   0.7925,
   0.79875,
   0.805,
   0.81125,
   0.8175,
   0.82375,
   0.83,
   0.83625,
   0.8425,
   0.84875,
   0.855,
   0.86125,
   0.8675,
   0.87375,
   0.88,
   0.88625,
   0.8925,
   0.89875,
   0.905,
   0.91125,
   0.9175,
   0.92375,
   0.93,
   0.93625,
   0.9425,
   0.955,
   0.9675,
   0.98,
   0.9925,
   1.005,
   1.0175,
   1.03,
   1.0425,
   1.055,
   1.0675,
   1.08,
   1.0925,
   1.105,
   1.1175,
   1.13,
   1.1425,
   1.155,
   1.1675,
   1.18,
   1.1925,
   1.205,
   1.2175,
   1.23,
   1.2425,
   1.255,
   1.2675,
   1.28,
   1.2925,
   1.305,
   1.3175,
   1.33,
   1.3425,
   1.355,
   1.3675,
   1.38,
   1.405,
   1.43,
   1.455,
   1.48,
   1.505,
   1.53,
   1.555,
   1.58,
   1.605,
   1.63,
   1.655,
   1.68,
   1.705,
   1.73,
   1.78,
   1.83,
   1.88,
   1.93,
   1.98,
   2.03,
   2.08,
   2.13,
   2.155,
   2.18,
   2.205,
   2.23,
   2.255,
   2.28,
   2.305,
   2.33,
   2.355,
   2.38,
   2.405,
   2.43,
   2.455,
   2.48,
   2.505,
   2.53,
   2.555,
   2.58,
   2.605,
   2.63,
   2.655,
   2.68,
   2.705,
   2.73,
   2.755,
   2.78,
   2.805,
   2.83,
   2.83,
   2.88,
   2.88005};
   Double_t fit1d_Norm[m24cPVM]_Comp[pspol]_fy1[187] = {
   0,
   0,
   0,
   0,
   0.08239379,
   0.1290899,
   0.1628706,
   0.1907266,
   0.2149735,
   0.236723,
   0.2566109,
   0.2750414,
   0.2922902,
   0.3085557,
   0.323986,
   0.3386952,
   0.3527736,
   0.366294,
   0.379316,
   0.3918894,
   0.4158514,
   0.4384482,
   0.459881,
   0.4803059,
   0.4998463,
   0.5186025,
   0.5366566,
   0.5540775,
   0.5709231,
   0.587243,
   0.6184711,
   0.6480424,
   0.6761748,
   0.7030414,
   0.7287826,
   0.7535142,
   0.7773329,
   0.8003206,
   0.8225473,
   0.8440735,
   0.8649519,
   0.8852285,
   0.9049442,
   0.9241352,
   0.9428338,
   0.9788672,
   1.013245,
   1.046132,
   1.077667,
   1.107968,
   1.137135,
   1.165256,
   1.192406,
   1.218652,
   1.244053,
   1.268662,
   1.292525,
   1.315685,
   1.33818,
   1.360045,
   1.381311,
   1.402006,
   1.422158,
   1.441791,
   1.460926,
   1.479586,
   1.515551,
   1.549826,
   1.58253,
   1.61377,
   1.643639,
   1.67222,
   1.699588,
   1.725811,
   1.750948,
   1.775055,
   1.798183,
   1.820377,
   1.84168,
   1.86213,
   1.881763,
   1.900614,
   1.918713,
   1.936088,
   1.952767,
   1.968775,
   1.984136,
   1.998871,
   2.013002,
   2.026549,
   2.03953,
   2.051963,
   2.063864,
   2.07525,
   2.086135,
   2.096534,
   2.10646,
   2.115926,
   2.124945,
   2.141689,
   2.156779,
   2.170299,
   2.182323,
   2.192921,
   2.202158,
   2.210094,
   2.216786,
   2.222287,
   2.226646,
   2.229909,
   2.232121,
   2.233323,
   2.233554,
   2.232852,
   2.231252,
   2.228788,
   2.225491,
   2.221393,
   2.216521,
   2.210906,
   2.204572,
   2.197546,
   2.189853,
   2.181516,
   2.172558,
   2.163001,
   2.152866,
   2.142174,
   2.130944,
   2.119196,
   2.106948,
   2.094217,
   2.081022,
   2.067379,
   2.038814,
   2.008647,
   1.976996,
   1.943973,
   1.909686,
   1.874235,
   1.837717,
   1.800225,
   1.761847,
   1.722668,
   1.68277,
   1.64223,
   1.601125,
   1.559526,
   1.47513,
   1.389577,
   1.303368,
   1.216977,
   1.130851,
   1.045415,
   0.9610705,
   0.8782036,
   0.8374398,
   0.7971819,
   0.7574738,
   0.7183579,
   0.6798763,
   0.64207,
   0.6049793,
   0.5686438,
   0.5331024,
   0.4983931,
   0.4645537,
   0.4316209,
   0.3996311,
   0.36862,
   0.3386227,
   0.3096739,
   0.2818077,
   0.2550576,
   0.2294568,
   0.2050379,
   0.1818331,
   0.1598741,
   0.1391922,
   0.1198184,
   0.101783,
   0.08511639,
   0.06984812,
   0.05600761,
   0.05600761,
   0.05600761,
   0};
   TGraph *graph = new TGraph(187,fit1d_Norm[m24cPVM]_Comp[pspol]_fx1,fit1d_Norm[m24cPVM]_Comp[pspol]_fy1);
   graph->SetName("fit1d_Norm[m24cPVM]_Comp[pspol]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1 = new TH1F("Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1","Projection of Fit1D FitBW0",187,0.34994,3.11006);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->SetMinimum(0);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->SetMaximum(2.45691);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->SetDirectory(0);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->SetStats(0);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->SetMarkerStyle(20);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm24cPVMcB_CompoBpspolcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m24cPVM]_Comp[pspol]1);
   
   graph->Draw("l");
   
   Double_t fit1d_Norm[m24cPVM]_Comp[rbw]_fx2[301] = {
   0.63,
   0.63,
   0.6425,
   0.655,
   0.6675,
   0.68,
   0.6925,
   0.705,
   0.7175,
   0.73,
   0.73625,
   0.7425,
   0.74875,
   0.755,
   0.76125,
   0.7675,
   0.77375,
   0.78,
   0.783125,
   0.78625,
   0.789375,
   0.7925,
   0.795625,
   0.79875,
   0.801875,
   0.805,
   0.808125,
   0.81125,
   0.814375,
   0.8159375,
   0.8175,
   0.8190625,
   0.820625,
   0.8221875,
   0.82375,
   0.8253125,
   0.826875,
   0.8284375,
   0.83,
   0.8315625,
   0.833125,
   0.8346875,
   0.83625,
   0.8378125,
   0.839375,
   0.8409375,
   0.8417188,
   0.8425,
   0.8432812,
   0.8440625,
   0.8448438,
   0.845625,
   0.8464063,
   0.8471875,
   0.8479687,
   0.84875,
   0.8495313,
   0.8503125,
   0.8510937,
   0.851875,
   0.8526562,
   0.8534375,
   0.8542188,
   0.855,
   0.8557812,
   0.8565625,
   0.8573438,
   0.858125,
   0.8589062,
   0.8596875,
   0.8604687,
   0.86125,
   0.8620313,
   0.8628125,
   0.8635937,
   0.864375,
   0.8651562,
   0.8659375,
   0.8667187,
   0.8675,
   0.8678906,
   0.8682812,
   0.8686719,
   0.8690625,
   0.8694531,
   0.8698438,
   0.8702344,
   0.870625,
   0.8710156,
   0.8714062,
   0.8717969,
   0.8721875,
   0.8725781,
   0.8729688,
   0.8733594,
   0.87375,
   0.8741406,
   0.8745312,
   0.8753125,
   0.8760938,
   0.876875,
   0.8776563,
   0.8784375,
   0.8792187,
   0.88,
   0.8815625,
   0.8823437,
   0.883125,
   0.8839062,
   0.8842969,
   0.8846875,
   0.8850781,
   0.8854688,
   0.8858594,
   0.88625,
   0.8866406,
   0.8870312,
   0.8874219,
   0.8878125,
   0.8882031,
   0.8885938,
   0.8889844,
   0.889375,
   0.8897656,
   0.8901562,
   0.8905469,
   0.8909375,
   0.8913281,
   0.8917188,
   0.8921094,
   0.8925,
   0.8928906,
   0.8932813,
   0.8936719,
   0.8940625,
   0.8944531,
   0.8948438,
   0.8952344,
   0.895625,
   0.8960156,
   0.8964063,
   0.8967969,
   0.8971875,
   0.8975781,
   0.8979687,
   0.8983594,
   0.89875,
   0.8991406,
   0.8995313,
   0.8999219,
   0.9003125,
   0.9007031,
   0.9010938,
   0.9014844,
   0.901875,
   0.9022656,
   0.9026562,
   0.9030469,
   0.9034375,
   0.9038281,
   0.9042188,
   0.9046094,
   0.905,
   0.9057812,
   0.9065625,
   0.908125,
   0.9096875,
   0.9104687,
   0.91125,
   0.9120313,
   0.9128125,
   0.9135937,
   0.914375,
   0.9151562,
   0.9159375,
   0.9167188,
   0.9175,
   0.9182812,
   0.9190625,
   0.9198438,
   0.920625,
   0.9214062,
   0.9221875,
   0.9229688,
   0.92375,
   0.9245313,
   0.9253125,
   0.9260938,
   0.926875,
   0.9276563,
   0.9284375,
   0.9292187,
   0.93,
   0.9307813,
   0.9315625,
   0.9323438,
   0.933125,
   0.9339062,
   0.9346875,
   0.9354688,
   0.93625,
   0.9370312,
   0.9378125,
   0.9385938,
   0.939375,
   0.9401563,
   0.9409375,
   0.9417188,
   0.9425,
   0.9432813,
   0.9440625,
   0.9448438,
   0.945625,
   0.9464063,
   0.9471875,
   0.94875,
   0.9503125,
   0.951875,
   0.9534375,
   0.955,
   0.9565625,
   0.958125,
   0.9596875,
   0.96125,
   0.9628125,
   0.964375,
   0.9659375,
   0.9675,
   0.9690625,
   0.970625,
   0.9721875,
   0.97375,
   0.9753125,
   0.976875,
   0.98,
   0.983125,
   0.98625,
   0.989375,
   0.9925,
   0.995625,
   0.99875,
   1.001875,
   1.005,
   1.008125,
   1.01125,
   1.014375,
   1.0175,
   1.02375,
   1.03,
   1.03625,
   1.0425,
   1.04875,
   1.055,
   1.06125,
   1.0675,
   1.07375,
   1.08,
   1.0925,
   1.105,
   1.1175,
   1.13,
   1.1425,
   1.155,
   1.18,
   1.205,
   1.23,
   1.255,
   1.28,
   1.33,
   1.38,
   1.43,
   1.48,
   1.53,
   1.58,
   1.63,
   1.68,
   1.73,
   1.78,
   1.83,
   1.88,
   1.93,
   1.98,
   2.03,
   2.08,
   2.13,
   2.18,
   2.23,
   2.28,
   2.33,
   2.38,
   2.43,
   2.48,
   2.53,
   2.58,
   2.63,
   2.68,
   2.73,
   2.78,
   2.83,
   2.83,
   2.83};
   Double_t fit1d_Norm[m24cPVM]_Comp[rbw]_fy2[301] = {
   0,
   0,
   0.005529624,
   0.02181352,
   0.04731878,
   0.08317539,
   0.1314648,
   0.1952481,
   0.2788774,
   0.3885507,
   0.4558089,
   0.5332217,
   0.6225833,
   0.7260982,
   0.8464953,
   0.9871799,
   1.152439,
   1.347718,
   1.458726,
   1.580009,
   1.712769,
   1.858387,
   2.018446,
   2.194773,
   2.389483,
   2.605032,
   2.844278,
   3.11057,
   3.407836,
   3.569502,
   3.740711,
   3.922177,
   4.114678,
   4.319063,
   4.536258,
   4.767277,
   5.013231,
   5.275336,
   5.554925,
   5.853462,
   6.172557,
   6.51398,
   6.879678,
   7.271795,
   7.692697,
   8.144989,
   8.383793,
   8.631545,
   8.88865,
   9.155535,
   9.432646,
   9.720454,
   10.01945,
   10.33016,
   10.65311,
   10.98888,
   11.33807,
   11.70131,
   12.07923,
   12.47254,
   12.88195,
   13.30821,
   13.75209,
   14.21442,
   14.69604,
   15.19782,
   15.7207,
   16.2656,
   16.83351,
   17.42543,
   18.04238,
   18.68543,
   19.35564,
   20.05409,
   20.78188,
   21.54009,
   22.32979,
   23.15202,
   24.0078,
   24.89808,
   25.35643,
   25.82373,
   26.30007,
   26.78553,
   27.28019,
   27.78412,
   28.29738,
   28.82001,
   29.35205,
   29.8935,
   30.44438,
   31.00467,
   31.57434,
   32.15334,
   32.74159,
   33.339,
   33.94545,
   34.56079,
   35.81742,
   37.10715,
   38.42768,
   39.77615,
   41.14904,
   42.54214,
   43.95049,
   46.78921,
   48.2057,
   49.6097,
   50.9923,
   51.67262,
   52.34394,
   53.005,
   53.65446,
   54.29099,
   54.91323,
   55.51982,
   56.10937,
   56.6805,
   57.23186,
   57.76208,
   58.26984,
   58.75383,
   59.21281,
   59.64556,
   60.05091,
   60.42778,
   60.77515,
   61.09206,
   61.37766,
   61.63118,
   61.85195,
   62.0394,
   62.19305,
   62.31257,
   62.3977,
   62.44831,
   62.4644,
   62.44605,
   62.39348,
   62.30701,
   62.18708,
   62.0342,
   61.84902,
   61.63226,
   61.38474,
   61.10734,
   60.80104,
   60.46687,
   60.10593,
   59.71937,
   59.30837,
   58.87418,
   58.41803,
   57.94122,
   57.44503,
   56.93077,
   56.39973,
   55.8532,
   55.29248,
   54.71882,
   54.13347,
   53.53764,
   52.93253,
   51.69903,
   50.44172,
   47.8875,
   45.32626,
   44.05748,
   42.80288,
   41.56638,
   40.35126,
   39.16026,
   37.9956,
   36.85902,
   35.75187,
   34.67513,
   33.62945,
   32.61521,
   31.63254,
   30.68137,
   29.76147,
   28.87245,
   28.0138,
   27.18493,
   26.38516,
   25.61375,
   24.86991,
   24.15284,
   23.4617,
   22.79564,
   22.15381,
   21.53535,
   20.93943,
   20.3652,
   19.81185,
   19.27858,
   18.76462,
   18.26919,
   17.79157,
   17.33104,
   16.88691,
   16.45853,
   16.04525,
   15.64645,
   15.26155,
   14.88998,
   14.53119,
   14.18467,
   13.8499,
   13.52642,
   13.21376,
   12.91149,
   12.61918,
   12.33644,
   12.06288,
   11.54185,
   11.05335,
   10.59488,
   10.16414,
   9.759042,
   9.377677,
   9.018295,
   8.679295,
   8.359213,
   8.056707,
   7.770547,
   7.499602,
   7.242835,
   6.999294,
   6.768099,
   6.548443,
   6.339581,
   6.140824,
   5.951537,
   5.59907,
   5.277983,
   4.984671,
   4.716023,
   4.469347,
   4.242302,
   4.03285,
   3.839206,
   3.659807,
   3.493275,
   3.338395,
   3.194091,
   3.05941,
   2.815608,
   2.601226,
   2.411638,
   2.243092,
   2.092526,
   1.957416,
   1.835669,
   1.725538,
   1.625553,
   1.534475,
   1.374965,
   1.240257,
   1.12533,
   1.026388,
   0.9405147,
   0.8654391,
   0.7408795,
   0.6422403,
   0.5626142,
   0.4972844,
   0.4429342,
   0.3582346,
   0.2958482,
   0.248439,
   0.2114971,
   0.1821141,
   0.1583391,
   0.1388205,
   0.1225951,
   0.1089606,
   0.09739404,
   0.08749896,
   0.07897023,
   0.07156963,
   0.06510882,
   0.05943729,
   0.0544335,
   0.04999839,
   0.04605061,
   0.04252277,
   0.03935869,
   0.03651123,
   0.03394058,
   0.03161296,
   0.02949953,
   0.02757557,
   0.02581977,
   0.02421371,
   0.02274139,
   0.02138886,
   0.02014392,
   0.01899585,
   0,
   0.01899585};
   graph = new TGraph(301,fit1d_Norm[m24cPVM]_Comp[rbw]_fx2,fit1d_Norm[m24cPVM]_Comp[rbw]_fy2);
   graph->SetName("fit1d_Norm[m24cPVM]_Comp[rbw]");
   graph->SetTitle("Projection of Fit1D FitBW0");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2 = new TH1F("Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2","Projection of Fit1D FitBW0",301,0.41,3.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->SetMinimum(0);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->SetMaximum(68.71084);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->SetDirectory(0);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->SetStats(0);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->SetMarkerStyle(20);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm24cPVMcB_CompoBrbwcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m24cPVM]_Comp[rbw]2);
   
   graph->Draw("fl");
   
   Double_t fit1d_Norm[m24cPVM]_fx3[300] = {
   0.57995,
   0.58,
   0.63,
   0.633125,
   0.6335156,
   0.6339062,
   0.6346875,
   0.63625,
   0.6378125,
   0.639375,
   0.6425,
   0.64875,
   0.655,
   0.6675,
   0.68,
   0.705,
   0.7175,
   0.73,
   0.7425,
   0.74875,
   0.755,
   0.76125,
   0.7675,
   0.77375,
   0.78,
   0.783125,
   0.78625,
   0.789375,
   0.7925,
   0.795625,
   0.79875,
   0.801875,
   0.805,
   0.808125,
   0.81125,
   0.814375,
   0.8159375,
   0.8175,
   0.8190625,
   0.820625,
   0.8221875,
   0.82375,
   0.8253125,
   0.826875,
   0.8284375,
   0.83,
   0.8315625,
   0.833125,
   0.8346875,
   0.83625,
   0.8378125,
   0.839375,
   0.8409375,
   0.8425,
   0.8432812,
   0.8440625,
   0.8448438,
   0.845625,
   0.8464063,
   0.8471875,
   0.8479687,
   0.84875,
   0.8495313,
   0.8503125,
   0.8510937,
   0.851875,
   0.8526562,
   0.8534375,
   0.8542188,
   0.855,
   0.8557812,
   0.8565625,
   0.8573438,
   0.858125,
   0.8589062,
   0.8596875,
   0.8604687,
   0.86125,
   0.8620313,
   0.8628125,
   0.8635937,
   0.864375,
   0.8651562,
   0.8659375,
   0.8667187,
   0.8675,
   0.8682812,
   0.8690625,
   0.8694531,
   0.8698438,
   0.8702344,
   0.870625,
   0.8710156,
   0.8714062,
   0.8717969,
   0.8721875,
   0.8725781,
   0.8729688,
   0.87375,
   0.8745312,
   0.8753125,
   0.8760938,
   0.876875,
   0.8776563,
   0.8784375,
   0.8792187,
   0.88,
   0.8815625,
   0.8823437,
   0.883125,
   0.8839062,
   0.8846875,
   0.8850781,
   0.8854688,
   0.8858594,
   0.88625,
   0.8866406,
   0.8870312,
   0.8874219,
   0.8878125,
   0.8882031,
   0.8885938,
   0.8889844,
   0.889375,
   0.8897656,
   0.8901562,
   0.8905469,
   0.8909375,
   0.8913281,
   0.8917188,
   0.8921094,
   0.8925,
   0.8928906,
   0.8932813,
   0.8936719,
   0.8940625,
   0.8944531,
   0.8948438,
   0.8952344,
   0.895625,
   0.8960156,
   0.8964063,
   0.8967969,
   0.8971875,
   0.8975781,
   0.8979687,
   0.8983594,
   0.89875,
   0.8991406,
   0.8995313,
   0.8999219,
   0.9003125,
   0.9007031,
   0.9010938,
   0.9014844,
   0.901875,
   0.9022656,
   0.9026562,
   0.9030469,
   0.9034375,
   0.9038281,
   0.9042188,
   0.9046094,
   0.905,
   0.9057812,
   0.9065625,
   0.908125,
   0.9096875,
   0.9104687,
   0.91125,
   0.9120313,
   0.9128125,
   0.9135937,
   0.914375,
   0.9151562,
   0.9159375,
   0.9167188,
   0.9175,
   0.9182812,
   0.9190625,
   0.9198438,
   0.920625,
   0.9214062,
   0.9221875,
   0.9229688,
   0.92375,
   0.9245313,
   0.9253125,
   0.9260938,
   0.926875,
   0.9276563,
   0.9284375,
   0.9292187,
   0.93,
   0.9307813,
   0.9315625,
   0.9323438,
   0.933125,
   0.9339062,
   0.9346875,
   0.9354688,
   0.93625,
   0.9370312,
   0.9378125,
   0.9385938,
   0.939375,
   0.9401563,
   0.9409375,
   0.9417188,
   0.9425,
   0.9432813,
   0.9440625,
   0.9448438,
   0.945625,
   0.9471875,
   0.94875,
   0.9503125,
   0.951875,
   0.9534375,
   0.955,
   0.9565625,
   0.958125,
   0.9596875,
   0.96125,
   0.9628125,
   0.964375,
   0.9659375,
   0.9675,
   0.9690625,
   0.970625,
   0.9721875,
   0.97375,
   0.9753125,
   0.976875,
   0.98,
   0.983125,
   0.98625,
   0.989375,
   0.9925,
   0.995625,
   0.99875,
   1.001875,
   1.005,
   1.008125,
   1.01125,
   1.014375,
   1.0175,
   1.02375,
   1.03,
   1.03625,
   1.0425,
   1.04875,
   1.055,
   1.06125,
   1.0675,
   1.08,
   1.0925,
   1.105,
   1.1175,
   1.13,
   1.1425,
   1.155,
   1.18,
   1.205,
   1.23,
   1.28,
   1.33,
   1.38,
   1.43,
   1.48,
   1.53,
   1.58,
   1.63,
   1.68,
   1.73,
   1.78,
   1.83,
   1.88,
   1.93,
   1.98,
   2.03,
   2.08,
   2.13,
   2.18,
   2.23,
   2.28,
   2.33,
   2.38,
   2.43,
   2.48,
   2.53,
   2.58,
   2.63,
   2.68,
   2.73,
   2.78,
   2.83,
   2.83,
   2.88,
   2.88005};
   Double_t fit1d_Norm[m24cPVM]_fy3[300] = {
   0,
   0,
   0,
   0,
   0.08241941,
   0.1291888,
   0.1910479,
   0.2760195,
   0.3405491,
   0.3948042,
   0.4858355,
   0.6310123,
   0.7505961,
   0.952263,
   1.129307,
   1.46391,
   1.638922,
   1.830342,
   2.048773,
   2.172409,
   2.308629,
   2.460265,
   2.630819,
   2.824658,
   3.047306,
   3.171565,
   3.305819,
   3.451281,
   3.609335,
   3.781573,
   3.969828,
   4.176222,
   4.403214,
   4.653672,
   4.930947,
   5.238973,
   5.405937,
   5.58239,
   5.769048,
   5.966687,
   6.176158,
   6.398387,
   6.634391,
   6.885278,
   7.152265,
   7.436688,
   7.74001,
   8.063842,
   8.409953,
   8.780292,
   9.177003,
   9.602452,
   10.05925,
   10.55026,
   10.80957,
   11.07866,
   11.35796,
   11.64794,
   11.94911,
   12.26197,
   12.58707,
   12.92497,
   13.27628,
   13.64163,
   14.02166,
   14.41706,
   14.82854,
   15.25687,
   15.70281,
   16.16718,
   16.65084,
   17.15466,
   17.67954,
   18.22645,
   18.79636,
   19.39026,
   20.00919,
   20.6542,
   21.32637,
   22.02677,
   22.75649,
   23.51662,
   24.30824,
   25.13238,
   25.99005,
   26.88222,
   27.80974,
   28.77341,
   29.269,
   29.77386,
   30.28804,
   30.81159,
   31.34455,
   31.88692,
   32.43872,
   32.99992,
   33.5705,
   34.1504,
   35.33787,
   36.56146,
   37.81988,
   39.11139,
   40.43369,
   41.78393,
   43.15857,
   44.55341,
   45.96349,
   48.80566,
   50.22385,
   51.62955,
   53.01384,
   54.36716,
   55.02905,
   55.67935,
   56.31671,
   56.93978,
   57.5472,
   58.13757,
   58.70953,
   59.2617,
   59.79274,
   60.30132,
   60.78613,
   61.24592,
   61.67948,
   62.08564,
   62.46332,
   62.81148,
   63.1292,
   63.4156,
   63.66992,
   63.89148,
   64.07972,
   64.23417,
   64.35447,
   64.44039,
   64.49179,
   64.50865,
   64.49108,
   64.43929,
   64.3536,
   64.23444,
   64.08234,
   63.89793,
   63.68194,
   63.43518,
   63.15854,
   62.853,
   62.51959,
   62.15941,
   61.7736,
   61.36336,
   60.92991,
   60.47452,
   59.99845,
   59.50301,
   58.98949,
   58.45919,
   57.9134,
   57.35342,
   56.78049,
   56.19587,
   55.60078,
   54.9964,
   53.76434,
   52.50848,
   49.95712,
   47.39872,
   46.13133,
   44.87813,
   43.64302,
   42.42928,
   41.23965,
   40.07635,
   38.94113,
   37.83533,
   36.75993,
   35.71559,
   34.70267,
   33.72132,
   32.77146,
   31.85287,
   30.96514,
   30.10778,
   29.28019,
   28.48169,
   27.71155,
   26.96897,
   26.25315,
   25.56326,
   24.89843,
   24.25783,
   23.6406,
   23.04589,
   22.47287,
   21.92072,
   21.38865,
   20.87586,
   20.38162,
   19.90517,
   19.44581,
   19.00284,
   18.57561,
   18.16347,
   17.76581,
   17.38205,
   17.0116,
   16.65393,
   16.30851,
   15.97485,
   15.65246,
   15.34089,
   15.0397,
   14.74847,
   14.1943,
   13.67538,
   13.18896,
   12.73254,
   12.30383,
   11.90073,
   11.52134,
   11.16391,
   10.82683,
   10.50865,
   10.20802,
   9.923704,
   9.654582,
   9.399615,
   9.157847,
   8.928403,
   8.710472,
   8.503312,
   8.306232,
   8.1186,
   7.769369,
   7.451425,
   7.161165,
   6.895477,
   6.65167,
   6.427406,
   6.220646,
   6.029608,
   5.852728,
   5.68863,
   5.5361,
   5.394064,
   5.261567,
   5.021893,
   4.81132,
   4.62523,
   4.459878,
   4.312208,
   4.179703,
   4.060275,
   3.952183,
   3.764384,
   3.607086,
   3.47358,
   3.358885,
   3.25924,
   3.171767,
   3.094227,
   2.962272,
   2.853146,
   2.76016,
   2.605935,
   2.477431,
   2.363227,
   2.257086,
   2.15547,
   2.056349,
   1.958564,
   1.861489,
   1.764825,
   1.668487,
   1.572524,
   1.477076,
   1.382338,
   1.288547,
   1.19596,
   1.104852,
   1.015504,
   0.928202,
   0.8432326,
   0.7608807,
   0.6814287,
   0.605155,
   0.5323337,
   0.4632339,
   0.3981195,
   0.3372495,
   0.2808774,
   0.2292516,
   0.1826155,
   0.1412072,
   0.1052603,
   0.07500346,
   0.07500346,
   0.07500346,
   0};
   graph = new TGraph(300,fit1d_Norm[m24cPVM]_fx3,fit1d_Norm[m24cPVM]_fy3);
   graph->SetName("fit1d_Norm[m24cPVM]");
   graph->SetTitle("Projection of Fit1D FitBW0");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_NormoBm24cPVMcB3 = new TH1F("Graph_fit1d_NormoBm24cPVMcB3","Projection of Fit1D FitBW0",300,0.34994,3.11006);
   Graph_fit1d_NormoBm24cPVMcB3->SetMinimum(0);
   Graph_fit1d_NormoBm24cPVMcB3->SetMaximum(70.95952);
   Graph_fit1d_NormoBm24cPVMcB3->SetDirectory(0);
   Graph_fit1d_NormoBm24cPVMcB3->SetStats(0);
   Graph_fit1d_NormoBm24cPVMcB3->SetMarkerStyle(20);
   Graph_fit1d_NormoBm24cPVMcB3->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_NormoBm24cPVMcB3->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm24cPVMcB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_NormoBm24cPVMcB3->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB3->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_NormoBm24cPVMcB3->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm24cPVMcB3->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm24cPVMcB3->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm24cPVMcB3->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB3->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB3->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_NormoBm24cPVMcB3->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_NormoBm24cPVMcB3->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB3->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_NormoBm24cPVMcB3->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_NormoBm24cPVMcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_Norm[m24cPVM]3);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[44] = {
   0.655,
   0.705,
   0.755,
   0.805,
   0.855,
   0.905,
   0.955,
   1.005,
   1.055,
   1.105,
   1.155,
   1.205,
   1.255,
   1.305,
   1.355,
   1.405,
   1.455,
   1.505,
   1.555,
   1.605,
   1.655,
   1.705,
   1.755,
   1.805,
   1.855,
   1.905,
   1.955,
   2.005,
   2.055,
   2.105,
   2.155,
   2.205,
   2.255,
   2.305,
   2.355,
   2.405,
   2.455,
   2.505,
   2.555,
   2.605,
   2.655,
   2.705,
   2.755,
   2.805};
   Double_t h_ds_1000_fy3001[44] = {
   2.267571,
   -1.060012,
   4.363479,
   3.363266,
   17.34542,
   67.76507,
   -0.8273959,
   3.704126,
   4.808918,
   5.964996,
   -2.383408,
   -3.385264,
   3.599867,
   1.617994,
   1.350902,
   -0.6367593,
   -1.138123,
   8.434455,
   -0.7385888,
   2.444804,
   6.254468,
   7.937055,
   5.442708,
   1.687747,
   5.795796,
   1.845324,
   -4.221801,
   -2.531483,
   5.117555,
   7.667031,
   1.294695,
   0.1789389,
   -3.172051,
   2.695747,
   0.5074039,
   0.1347818,
   -2.370165,
   0.608166,
   2.000295,
   -2.822043,
   -2.970309,
   0.1511492,
   0,
   -0.2302485};
   Double_t h_ds_1000_felx3001[44] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1000_fely3001[44] = {
   3.133434,
   2.595491,
   5.421852,
   5.01931,
   7.95237,
   10.86874,
   4.486382,
   4.73133,
   4.630554,
   5.158249,
   3.253322,
   3.804204,
   4.15408,
   4.193425,
   5.04084,
   4.856935,
   4.399142,
   4.995354,
   3.896905,
   5.149563,
   4.468777,
   4.972371,
   3.575989,
   4.288582,
   5.042644,
   4.210924,
   3.103315,
   1.959403,
   3.914384,
   3.975909,
   2.70577,
   2.87168,
   2.582722,
   2.368192,
   2.777666,
   2.625759,
   1.208526,
   2.154771,
   1.522669,
   1.341418,
   1.362433,
   0.1511492,
   0,
   0.2302485};
   Double_t h_ds_1000_fehx3001[44] = {
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025,
   0.025};
   Double_t h_ds_1000_fehy3001[44] = {
   3.133434,
   2.595491,
   5.421852,
   5.01931,
   7.95237,
   10.86874,
   4.486382,
   4.73133,
   4.630554,
   5.158249,
   3.253322,
   3.804204,
   4.15408,
   4.193425,
   5.04084,
   4.856935,
   4.399142,
   4.995354,
   3.896905,
   5.149563,
   4.468777,
   4.972371,
   3.575989,
   4.288582,
   5.042644,
   4.210924,
   3.103315,
   1.959403,
   3.914384,
   3.975909,
   2.70577,
   2.87168,
   2.582722,
   2.368192,
   2.777666,
   2.625759,
   1.208526,
   2.154771,
   1.522669,
   1.341418,
   1.362433,
   0.1511492,
   0,
   0.2302485};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(44,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m24cPVM");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__m24cPVM",100,0.41,3.05);
   Graph_h_ds_10003001->SetMinimum(-15.92101);
   Graph_h_ds_10003001->SetMaximum(87.2297);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_1100b090__3 = new TH1D("frame_1100b090__3","A RooPlot of \"``m24cPVM''-variable\"",44,0.63,2.83);
   frame_1100b090__3->SetBinContent(1,82.93176);
   frame_1100b090__3->SetMinimum(-11.62306);
   frame_1100b090__3->SetMaximum(82.93176);
   frame_1100b090__3->SetEntries(1);
   frame_1100b090__3->SetDirectory(0);
   frame_1100b090__3->SetStats(0);
   frame_1100b090__3->SetMarkerStyle(20);
   frame_1100b090__3->GetXaxis()->SetNdivisions(0);
   frame_1100b090__3->GetXaxis()->SetLabelFont(132);
   frame_1100b090__3->GetXaxis()->SetLabelOffset(0.015);
   frame_1100b090__3->GetXaxis()->SetLabelSize(0.05);
   frame_1100b090__3->GetXaxis()->SetTitleSize(-1);
   frame_1100b090__3->GetXaxis()->SetTitleOffset(1);
   frame_1100b090__3->GetXaxis()->SetTitleFont(132);
   frame_1100b090__3->GetYaxis()->SetNdivisions(0);
   frame_1100b090__3->GetYaxis()->SetLabelFont(132);
   frame_1100b090__3->GetYaxis()->SetLabelSize(0.05);
   frame_1100b090__3->GetYaxis()->SetTitleSize(0.05);
   frame_1100b090__3->GetYaxis()->SetTitleFont(132);
   frame_1100b090__3->GetZaxis()->SetLabelFont(132);
   frame_1100b090__3->GetZaxis()->SetLabelSize(0.05);
   frame_1100b090__3->GetZaxis()->SetTitleSize(0.05);
   frame_1100b090__3->GetZaxis()->SetTitleOffset(1);
   frame_1100b090__3->GetZaxis()->SetTitleFont(132);
   frame_1100b090__3->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5b.C <==
void res_j3k()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Sep 17 12:12:18 2021) by ROOT version 6.24/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",112,135,1002,825);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(0.9884337,-10.12195,1.084819,32.56098);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_12882fb0__3 = new TH1D("frame_12882fb0__3","A RooPlot of \"1*min\"",303,0.988,2.2);
   frame_12882fb0__3->SetBinContent(1,23.16198);
   frame_12882fb0__3->SetMinimum(-5);
   frame_12882fb0__3->SetMaximum(30);
   frame_12882fb0__3->SetEntries(3);
   frame_12882fb0__3->SetDirectory(0);
   frame_12882fb0__3->SetStats(0);
   frame_12882fb0__3->SetMarkerStyle(20);
   frame_12882fb0__3->GetXaxis()->SetRange(4,23);
   frame_12882fb0__3->GetXaxis()->SetNdivisions(-304);
   frame_12882fb0__3->GetXaxis()->SetLabelFont(132);
   frame_12882fb0__3->GetXaxis()->SetLabelOffset(0.025);
   frame_12882fb0__3->GetXaxis()->SetLabelSize(0.06);
   frame_12882fb0__3->GetXaxis()->SetTitleSize(-1);
   frame_12882fb0__3->GetXaxis()->SetTitleOffset(1);
   frame_12882fb0__3->GetXaxis()->SetTitleFont(132);
   frame_12882fb0__3->GetYaxis()->SetNdivisions(-507);
   frame_12882fb0__3->GetYaxis()->SetLabelFont(132);
   frame_12882fb0__3->GetYaxis()->SetLabelOffset(0.01);
   frame_12882fb0__3->GetYaxis()->SetLabelSize(0.06);
   frame_12882fb0__3->GetYaxis()->SetTitleSize(0.05);
   frame_12882fb0__3->GetYaxis()->SetTitleFont(132);
   frame_12882fb0__3->GetZaxis()->SetLabelFont(132);
   frame_12882fb0__3->GetZaxis()->SetLabelSize(0.05);
   frame_12882fb0__3->GetZaxis()->SetTitleSize(0.05);
   frame_12882fb0__3->GetZaxis()->SetTitleOffset(1);
   frame_12882fb0__3->GetZaxis()->SetTitleFont(132);
   frame_12882fb0__3->Draw("FUNC");
   
   Double_t fit1d_ZCcAGf_Norm[mKK]_Comp[pspol_uzYhyP]_fx4[356] = {
   0.983996,
   0.984,
   0.988,
   0.988125,
   0.98825,
   0.988375,
   0.9885,
   0.988625,
   0.98875,
   0.989,
   0.98925,
   0.9895,
   0.98975,
   0.99,
   0.99025,
   0.9905,
   0.99075,
   0.991,
   0.9915,
   0.992,
   0.9925,
   0.993,
   0.9935,
   0.994,
   0.9945,
   0.995,
   0.9955,
   0.996,
   0.9965,
   0.997,
   0.998,
   0.999,
   1,
   1.001,
   1.002,
   1.003,
   1.004,
   1.005,
   1.006,
   1.007,
   1.008,
   1.009,
   1.01,
   1.011,
   1.012,
   1.014,
   1.016,
   1.018,
   1.02,
   1.022,
   1.024,
   1.026,
   1.028,
   1.03,
   1.032,
   1.034,
   1.036,
   1.038,
   1.04,
   1.042,
   1.044,
   1.046,
   1.048,
   1.05,
   1.052,
   1.054,
   1.056,
   1.06,
   1.064,
   1.068,
   1.072,
   1.076,
   1.08,
   1.084,
   1.088,
   1.092,
   1.096,
   1.1,
   1.104,
   1.108,
   1.112,
   1.116,
   1.12,
   1.124,
   1.128,
   1.132,
   1.136,
   1.14,
   1.144,
   1.148,
   1.152,
   1.156,
   1.16,
   1.164,
   1.168,
   1.172,
   1.176,
   1.18,
   1.184,
   1.188,
   1.192,
   1.196,
   1.2,
   1.204,
   1.208,
   1.212,
   1.216,
   1.22,
   1.224,
   1.228,
   1.232,
   1.236,
   1.24,
   1.244,
   1.248,
   1.252,
   1.256,
   1.26,
   1.264,
   1.268,
   1.272,
   1.276,
   1.28,
   1.284,
   1.288,
   1.292,
   1.296,
   1.3,
   1.304,
   1.308,
   1.312,
   1.316,
   1.32,
   1.324,
   1.328,
   1.332,
   1.336,
   1.34,
   1.344,
   1.348,
   1.352,
   1.356,
   1.36,
   1.364,
   1.368,
   1.372,
   1.376,
   1.38,
   1.384,
   1.388,
   1.392,
   1.396,
   1.4,
   1.404,
   1.408,
   1.412,
   1.416,
   1.42,
   1.424,
   1.428,
   1.432,
   1.436,
   1.44,
   1.444,
   1.448,
   1.452,
   1.456,
   1.46,
   1.464,
   1.468,
   1.472,
   1.476,
   1.48,
   1.484,
   1.488,
   1.492,
   1.496,
   1.5,
   1.504,
   1.508,
   1.512,
   1.516,
   1.52,
   1.524,
   1.528,
   1.532,
   1.536,
   1.54,
   1.544,
   1.548,
   1.552,
   1.556,
   1.56,
   1.564,
   1.568,
   1.572,
   1.576,
   1.58,
   1.584,
   1.588,
   1.592,
   1.596,
   1.6,
   1.604,
   1.608,
   1.612,
   1.616,
   1.62,
   1.624,
   1.628,
   1.632,
   1.636,
   1.64,
   1.644,
   1.648,
   1.652,
   1.656,
   1.66,
   1.664,
   1.668,
   1.672,
   1.676,
   1.68,
   1.684,
   1.688,
   1.692,
   1.696,
   1.7,
   1.704,
   1.708,
   1.712,
   1.716,
   1.72,
   1.724,
   1.728,
   1.732,
   1.736,
   1.74,
   1.744,
   1.748,
   1.752,
   1.756,
   1.76,
   1.764,
   1.768,
   1.772,
   1.776,
   1.78,
   1.784,
   1.788,
   1.792,
   1.796,
   1.8,
   1.804,
   1.808,
   1.812,
   1.816,
   1.82,
   1.824,
   1.828,
   1.832,
   1.836,
   1.84,
   1.844,
   1.848,
   1.852,
   1.856,
   1.86,
   1.864,
   1.868,
   1.872,
   1.876,
   1.88,
   1.884,
   1.888,
   1.892,
   1.896,
   1.9,
   1.904,
   1.908,
   1.912,
   1.916,
   1.92,
   1.924,
   1.928,
   1.932,
   1.936,
   1.94,
   1.944,
   1.948,
   1.952,
   1.956,
   1.96,
   1.964,
   1.968,
   1.972,
   1.976,
   1.98,
   1.984,
   1.988,
   1.992,
   1.996,
   2,
   2.004,
   2.008,
   2.012,
   2.016,
   2.02,
   2.024,
   2.028,
   2.032,
   2.036,
   2.04,
   2.044,
   2.048,
   2.052,
   2.056,
   2.06,
   2.064,
   2.068,
   2.072,
   2.076,
   2.08,
   2.084,
   2.088,
   2.092,
   2.096,
   2.1,
   2.104,
   2.108,
   2.112,
   2.116,
   2.12,
   2.124,
   2.128,
   2.132,
   2.136,
   2.14,
   2.144,
   2.148,
   2.152,
   2.156,
   2.16,
   2.164,
   2.168,
   2.172,
   2.176,
   2.18,
   2.184,
   2.188,
   2.192,
   2.196,
   2.2,
   2.2,
   2.204,
   2.204004};
   Double_t fit1d_ZCcAGf_Norm[mKK]_Comp[pspol_uzYhyP]_fy4[356] = {
   0,
   0.01502529,
   0.01502529,
   0.01641231,
   0.01769019,
   0.01888111,
   0.02000059,
   0.02106005,
   0.02206811,
   0.02395573,
   0.0257031,
   0.02733714,
   0.02887709,
   0.03033729,
   0.03172876,
   0.03306016,
   0.03433849,
   0.03556948,
   0.03790769,
   0.04010473,
   0.04218269,
   0.04415837,
   0.04604496,
   0.04785299,
   0.04959107,
   0.05126631,
   0.05288469,
   0.05445129,
   0.05597047,
   0.05744597,
   0.06027876,
   0.06297152,
   0.06554157,
   0.06800285,
   0.0703668,
   0.07264295,
   0.07483935,
   0.07696285,
   0.07901935,
   0.08101398,
   0.08295124,
   0.08483508,
   0.08666899,
   0.08845613,
   0.09019928,
   0.0935635,
   0.09677915,
   0.09986074,
   0.1028205,
   0.1056688,
   0.1084147,
   0.1110657,
   0.1136288,
   0.1161099,
   0.1185143,
   0.1208467,
   0.1231112,
   0.1253119,
   0.1274519,
   0.1295346,
   0.1315627,
   0.1335389,
   0.1354655,
   0.1373447,
   0.1391786,
   0.1409691,
   0.1427178,
   0.1460966,
   0.1493267,
   0.1524183,
   0.1553806,
   0.1582216,
   0.1609483,
   0.1635674,
   0.1660846,
   0.1685051,
   0.1708339,
   0.1730752,
   0.1752331,
   0.1773113,
   0.1793132,
   0.1812419,
   0.1831005,
   0.1848915,
   0.1866176,
   0.1882812,
   0.1898844,
   0.1914293,
   0.192918,
   0.1943522,
   0.1957338,
   0.1970642,
   0.1983452,
   0.1995782,
   0.2007646,
   0.2019057,
   0.2030028,
   0.2040571,
   0.2050698,
   0.2060419,
   0.2069745,
   0.2078686,
   0.2087252,
   0.2095453,
   0.2103296,
   0.211079,
   0.2117944,
   0.2124766,
   0.2131263,
   0.2137442,
   0.214331,
   0.2148875,
   0.2154142,
   0.2159119,
   0.2163811,
   0.2168224,
   0.2172364,
   0.2176236,
   0.2179847,
   0.21832,
   0.2186302,
   0.2189157,
   0.2191769,
   0.2194144,
   0.2196287,
   0.21982,
   0.219989,
   0.2201359,
   0.2202612,
   0.2203653,
   0.2204485,
   0.2205114,
   0.2205541,
   0.2205771,
   0.2205807,
   0.2205652,
   0.2205311,
   0.2204785,
   0.2204079,
   0.2203195,
   0.2202137,
   0.2200907,
   0.2199508,
   0.2197944,
   0.2196216,
   0.2194328,
   0.2192283,
   0.2190082,
   0.2187729,
   0.2185226,
   0.2182576,
   0.217978,
   0.2176842,
   0.2173763,
   0.2170546,
   0.2167194,
   0.2163708,
   0.216009,
   0.2156344,
   0.215247,
   0.2148471,
   0.2144348,
   0.2140105,
   0.2135743,
   0.2131263,
   0.2126668,
   0.212196,
   0.211714,
   0.211221,
   0.2107172,
   0.2102028,
   0.209678,
   0.2091428,
   0.2085976,
   0.2080424,
   0.2074774,
   0.2069028,
   0.2063187,
   0.2057253,
   0.2051228,
   0.2045113,
   0.2038909,
   0.2032618,
   0.2026242,
   0.2019781,
   0.2013238,
   0.2006614,
   0.1999909,
   0.1993126,
   0.1986266,
   0.197933,
   0.197232,
   0.1965237,
   0.1958081,
   0.1950855,
   0.194356,
   0.1936196,
   0.1928766,
   0.1921269,
   0.1913709,
   0.1906085,
   0.1898399,
   0.1890652,
   0.1882846,
   0.187498,
   0.1867058,
   0.1859079,
   0.1851044,
   0.1842956,
   0.1834814,
   0.182662,
   0.1818376,
   0.1810081,
   0.1801738,
   0.1793346,
   0.1784908,
   0.1776424,
   0.1767896,
   0.1759323,
   0.1750708,
   0.1742051,
   0.1733352,
   0.1724614,
   0.1715837,
   0.1707022,
   0.169817,
   0.1689281,
   0.1680358,
   0.1671399,
   0.1662408,
   0.1653383,
   0.1644327,
   0.1635241,
   0.1626124,
   0.1616978,
   0.1607804,
   0.1598602,
   0.1589374,
   0.158012,
   0.1570841,
   0.1561538,
   0.1552212,
   0.1542863,
   0.1533492,
   0.1524101,
   0.151469,
   0.1505259,
   0.149581,
   0.1486343,
   0.1476858,
   0.1467358,
   0.1457842,
   0.1448312,
   0.1438767,
   0.1429209,
   0.1419639,
   0.1410057,
   0.1400464,
   0.139086,
   0.1381247,
   0.1371625,
   0.1361994,
   0.1352356,
   0.1342712,
   0.1333061,
   0.1323404,
   0.1313743,
   0.1304078,
   0.1294409,
   0.1284737,
   0.1275063,
   0.1265388,
   0.1255712,
   0.1246036,
   0.123636,
   0.1226686,
   0.1217013,
   0.1207343,
   0.1197675,
   0.1188012,
   0.1178352,
   0.1168698,
   0.1159049,
   0.1149406,
   0.113977,
   0.1130141,
   0.112052,
   0.1110908,
   0.1101305,
   0.1091712,
   0.1082129,
   0.1072556,
   0.1062996,
   0.1053447,
   0.1043911,
   0.1034388,
   0.1024879,
   0.1015384,
   0.1005905,
   0.09964402,
   0.09869919,
   0.09775601,
   0.09681455,
   0.09587485,
   0.09493698,
   0.09400098,
   0.09306691,
   0.09213483,
   0.09120478,
   0.09027683,
   0.08935101,
   0.08842739,
   0.08750603,
   0.08658696,
   0.08567024,
   0.08475593,
   0.08384407,
   0.08293472,
   0.08202793,
   0.08112375,
   0.08022222,
   0.0793234,
   0.07842734,
   0.07753409,
   0.0766437,
   0.07575622,
   0.07487169,
   0.07399016,
   0.07311169,
   0.07223633,
   0.07136411,
   0.07049509,
   0.06962931,
   0.06876683,
   0.0679077,
   0.06705194,
   0.06619963,
   0.06535079,
   0.06450549,
   0.06366376,
   0.06282564,
   0.0619912,
   0.06116047,
   0.06033349,
   0.05951032,
   0.058691,
   0.05787557,
   0.05706408,
   0.05625658,
   0.0554531,
   0.05465369,
   0.0538584,
   0.05306727,
   0.05306727,
   0.05306727,
   0};
   TGraph *graph = new TGraph(356,fit1d_ZCcAGf_Norm[mKK]_Comp[pspol_uzYhyP]_fx4,fit1d_ZCcAGf_Norm[mKK]_Comp[pspol_uzYhyP]_fy4);
   graph->SetName("fit1d_ZCcAGf_Norm[mKK]_Comp[pspol_uzYhyP]");
   graph->SetTitle("Projection of Fit1D FitBWC");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4 = new TH1F("Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4","Projection of Fit1D FitBWC",356,0.8619952,2.326005);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->SetMinimum(0);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->SetMaximum(0.2426387);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->SetDirectory(0);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->SetStats(0);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->SetMarkerStyle(20);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBpspol_uzYhyPcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_ZCcAGf_Norm[mKK]_Comp[pspol_uzYhyP]4);
   
   graph->Draw("l");
   
   Double_t fit1d_ZCcAGf_Norm[mKK]_Comp[rbw_XPEVXH]_fx5[454] = {
   0.988,
   0.988,
   0.992,
   0.996,
   0.998,
   1,
   1.002,
   1.003,
   1.004,
   1.005,
   1.006,
   1.0065,
   1.007,
   1.0075,
   1.008,
   1.0085,
   1.009,
   1.0095,
   1.01,
   1.01025,
   1.0105,
   1.01075,
   1.011,
   1.01125,
   1.0115,
   1.01175,
   1.012,
   1.01225,
   1.0125,
   1.01275,
   1.013,
   1.013125,
   1.01325,
   1.013375,
   1.0135,
   1.013625,
   1.01375,
   1.013875,
   1.014,
   1.014125,
   1.01425,
   1.014375,
   1.0145,
   1.014625,
   1.01475,
   1.014875,
   1.015,
   1.015125,
   1.01525,
   1.015375,
   1.0155,
   1.015625,
   1.01575,
   1.015875,
   1.016,
   1.016125,
   1.01625,
   1.016375,
   1.0165,
   1.016625,
   1.01675,
   1.016875,
   1.017,
   1.017125,
   1.01725,
   1.017375,
   1.0175,
   1.017625,
   1.01775,
   1.017875,
   1.018,
   1.01825,
   1.018375,
   1.0185,
   1.018625,
   1.01875,
   1.018875,
   1.019,
   1.019125,
   1.01925,
   1.019375,
   1.0195,
   1.019625,
   1.01975,
   1.019875,
   1.02,
   1.020125,
   1.02025,
   1.020375,
   1.0205,
   1.020625,
   1.02075,
   1.020875,
   1.021,
   1.021125,
   1.02125,
   1.021375,
   1.0215,
   1.021625,
   1.02175,
   1.021875,
   1.022,
   1.022125,
   1.02225,
   1.022375,
   1.0225,
   1.022625,
   1.02275,
   1.022875,
   1.023,
   1.023125,
   1.02325,
   1.023375,
   1.0235,
   1.023625,
   1.02375,
   1.023875,
   1.024,
   1.024125,
   1.02425,
   1.024375,
   1.0245,
   1.024625,
   1.02475,
   1.024875,
   1.025,
   1.025125,
   1.02525,
   1.025375,
   1.0255,
   1.025625,
   1.02575,
   1.026,
   1.02625,
   1.0265,
   1.02675,
   1.027,
   1.02725,
   1.0275,
   1.02775,
   1.028,
   1.02825,
   1.0285,
   1.02875,
   1.029,
   1.0295,
   1.03,
   1.0305,
   1.031,
   1.0315,
   1.032,
   1.0325,
   1.033,
   1.034,
   1.035,
   1.036,
   1.037,
   1.038,
   1.039,
   1.04,
   1.042,
   1.044,
   1.046,
   1.048,
   1.052,
   1.056,
   1.06,
   1.064,
   1.068,
   1.072,
   1.076,
   1.08,
   1.084,
   1.088,
   1.092,
   1.096,
   1.1,
   1.104,
   1.108,
   1.112,
   1.116,
   1.12,
   1.124,
   1.128,
   1.132,
   1.136,
   1.14,
   1.144,
   1.148,
   1.152,
   1.156,
   1.16,
   1.164,
   1.168,
   1.172,
   1.176,
   1.18,
   1.184,
   1.188,
   1.192,
   1.196,
   1.2,
   1.204,
   1.208,
   1.212,
   1.216,
   1.22,
   1.224,
   1.228,
   1.232,
   1.236,
   1.24,
   1.244,
   1.248,
   1.252,
   1.256,
   1.26,
   1.264,
   1.268,
   1.272,
   1.276,
   1.28,
   1.284,
   1.288,
   1.292,
   1.296,
   1.3,
   1.304,
   1.308,
   1.312,
   1.316,
   1.32,
   1.324,
   1.328,
   1.332,
   1.336,
   1.34,
   1.344,
   1.348,
   1.352,
   1.356,
   1.36,
   1.364,
   1.368,
   1.372,
   1.376,
   1.38,
   1.384,
   1.388,
   1.392,
   1.396,
   1.4,
   1.404,
   1.408,
   1.412,
   1.416,
   1.42,
   1.424,
   1.428,
   1.432,
   1.436,
   1.44,
   1.444,
   1.448,
   1.452,
   1.456,
   1.46,
   1.464,
   1.468,
   1.472,
   1.476,
   1.48,
   1.484,
   1.488,
   1.492,
   1.496,
   1.5,
   1.504,
   1.508,
   1.512,
   1.516,
   1.52,
   1.524,
   1.528,
   1.532,
   1.536,
   1.54,
   1.544,
   1.548,
   1.552,
   1.556,
   1.56,
   1.564,
   1.568,
   1.572,
   1.576,
   1.58,
   1.584,
   1.588,
   1.592,
   1.596,
   1.6,
   1.604,
   1.608,
   1.612,
   1.616,
   1.62,
   1.624,
   1.628,
   1.632,
   1.636,
   1.64,
   1.644,
   1.648,
   1.652,
   1.656,
   1.66,
   1.664,
   1.668,
   1.672,
   1.676,
   1.68,
   1.684,
   1.688,
   1.692,
   1.696,
   1.7,
   1.704,
   1.708,
   1.712,
   1.716,
   1.72,
   1.724,
   1.728,
   1.732,
   1.736,
   1.74,
   1.744,
   1.748,
   1.752,
   1.756,
   1.76,
   1.764,
   1.768,
   1.772,
   1.776,
   1.78,
   1.784,
   1.788,
   1.792,
   1.796,
   1.8,
   1.804,
   1.808,
   1.812,
   1.816,
   1.82,
   1.824,
   1.828,
   1.832,
   1.836,
   1.84,
   1.844,
   1.848,
   1.852,
   1.856,
   1.86,
   1.864,
   1.868,
   1.872,
   1.876,
   1.88,
   1.884,
   1.888,
   1.892,
   1.896,
   1.9,
   1.904,
   1.908,
   1.912,
   1.916,
   1.92,
   1.924,
   1.928,
   1.932,
   1.936,
   1.94,
   1.944,
   1.948,
   1.952,
   1.956,
   1.96,
   1.964,
   1.968,
   1.972,
   1.976,
   1.98,
   1.984,
   1.988,
   1.992,
   1.996,
   2,
   2.004,
   2.008,
   2.012,
   2.016,
   2.02,
   2.024,
   2.028,
   2.032,
   2.036,
   2.04,
   2.044,
   2.048,
   2.052,
   2.056,
   2.06,
   2.064,
   2.068,
   2.072,
   2.076,
   2.08,
   2.084,
   2.088,
   2.092,
   2.096,
   2.1,
   2.104,
   2.108,
   2.112,
   2.116,
   2.12,
   2.124,
   2.128,
   2.132,
   2.136,
   2.14,
   2.144,
   2.148,
   2.152,
   2.156,
   2.16,
   2.164,
   2.168,
   2.172,
   2.176,
   2.18,
   2.184,
   2.188,
   2.192,
   2.196,
   2.2,
   2.2,
   2.2};
   Double_t fit1d_ZCcAGf_Norm[mKK]_Comp[rbw_XPEVXH]_fy5[454] = {
   0.0003427151,
   0,
   0.008463027,
   0.02872175,
   0.04632726,
   0.07204259,
   0.1101427,
   0.1359556,
   0.167999,
   0.2081589,
   0.2590597,
   0.2896457,
   0.3244291,
   0.364144,
   0.4096865,
   0.4621576,
   0.5229211,
   0.5936798,
   0.6765788,
   0.7234057,
   0.7743458,
   0.8298628,
   0.8904849,
   0.9568155,
   1.029546,
   1.109471,
   1.197506,
   1.29471,
   1.402311,
   1.52174,
   1.654664,
   1.726786,
   1.80304,
   1.883725,
   1.969165,
   2.059713,
   2.15575,
   2.257693,
   2.365997,
   2.481154,
   2.603704,
   2.734235,
   2.873386,
   3.021858,
   3.180414,
   3.349886,
   3.531183,
   3.725298,
   3.933308,
   4.156391,
   4.395823,
   4.65299,
   4.929391,
   5.226641,
   5.546472,
   5.890733,
   6.261382,
   6.660471,
   7.090126,
   7.55251,
   8.049774,
   8.583989,
   9.15705,
   9.770551,
   10.42562,
   11.12274,
   11.86145,
   12.64011,
   13.45554,
   14.30264,
   15.17409,
   16.94758,
   17.82135,
   18.66306,
   19.45237,
   20.16763,
   20.78716,
   21.2907,
   21.66103,
   21.88549,
   21.95712,
   21.87528,
   21.64567,
   21.27966,
   20.79312,
   20.20497,
   19.53563,
   18.80562,
   18.0344,
   17.23952,
   16.4362,
   15.63706,
   14.85218,
   14.08929,
   13.35401,
   12.65018,
   11.98016,
   11.34516,
   10.74547,
   10.18067,
   9.649859,
   9.151792,
   8.684983,
   8.247811,
   7.838589,
   7.455613,
   7.097203,
   6.761727,
   6.447622,
   6.153399,
   5.877656,
   5.619078,
   5.376435,
   5.148584,
   4.934463,
   4.733087,
   4.543546,
   4.365001,
   4.196673,
   4.037848,
   3.887865,
   3.746113,
   3.612031,
   3.485101,
   3.364843,
   3.250816,
   3.142613,
   3.039855,
   2.942195,
   2.849309,
   2.7609,
   2.676691,
   2.519865,
   2.376994,
   2.246491,
   2.126985,
   2.017282,
   1.916344,
   1.823265,
   1.73725,
   1.6576,
   1.583701,
   1.51501,
   1.451045,
   1.391379,
   1.283462,
   1.188676,
   1.104948,
   1.030595,
   0.9642451,
   0.9047665,
   0.8512223,
   0.8028306,
   0.7189792,
   0.6490753,
   0.5901084,
   0.5398445,
   0.4965978,
   0.4590757,
   0.4262739,
   0.3718297,
   0.328656,
   0.2937233,
   0.2649705,
   0.2206336,
   0.1882264,
   0.1636267,
   0.1443828,
   0.1289552,
   0.1163334,
   0.1058292,
   0.09695955,
   0.08937578,
   0.0828207,
   0.07710066,
   0.07206726,
   0.06760498,
   0.06362264,
   0.06004736,
   0.05682019,
   0.05389301,
   0.05122613,
   0.04878654,
   0.04654656,
   0.04448284,
   0.04257552,
   0.0408076,
   0.03916447,
   0.0376335,
   0.03620369,
   0.03486544,
   0.03361033,
   0.03243095,
   0.03132073,
   0.03027385,
   0.02928513,
   0.02834993,
   0.0274641,
   0.0266239,
   0.02582596,
   0.02506724,
   0.02434499,
   0.02365669,
   0.02300007,
   0.02237304,
   0.02177371,
   0.02120033,
   0.02065129,
   0.02012514,
   0.01962051,
   0.01913614,
   0.0186709,
   0.0182237,
   0.01779355,
   0.01737954,
   0.01698081,
   0.01659655,
   0.01622604,
   0.01586857,
   0.0155235,
   0.01519022,
   0.01486816,
   0.0145568,
   0.01425563,
   0.01396419,
   0.01368204,
   0.01340876,
   0.01314395,
   0.01288726,
   0.01263834,
   0.01239685,
   0.01216249,
   0.01193497,
   0.011714,
   0.01149932,
   0.01129069,
   0.01108786,
   0.01089062,
   0.01069874,
   0.01051204,
   0.0103303,
   0.01015336,
   0.009981033,
   0.009813156,
   0.009649568,
   0.00949012,
   0.009334666,
   0.009183068,
   0.009035195,
   0.008890921,
   0.008750124,
   0.008612691,
   0.008478509,
   0.008347474,
   0.008219484,
   0.008094442,
   0.007972255,
   0.007852834,
   0.007736093,
   0.007621949,
   0.007510324,
   0.007401142,
   0.007294329,
   0.007189815,
   0.007087533,
   0.006987417,
   0.006889406,
   0.006793438,
   0.006699457,
   0.006607405,
   0.006517229,
   0.006428877,
   0.006342298,
   0.006257446,
   0.006174272,
   0.006092731,
   0.006012781,
   0.005934379,
   0.005857484,
   0.005782057,
   0.005708061,
   0.005635458,
   0.005564213,
   0.005494292,
   0.005425661,
   0.005358289,
   0.005292144,
   0.005227195,
   0.005163414,
   0.005100773,
   0.005039244,
   0.0049788,
   0.004919416,
   0.004861066,
   0.004803726,
   0.004747374,
   0.004691985,
   0.004637538,
   0.004584011,
   0.004531384,
   0.004479635,
   0.004428747,
   0.004378698,
   0.004329471,
   0.004281047,
   0.00423341,
   0.004186541,
   0.004140424,
   0.004095044,
   0.004050384,
   0.004006429,
   0.003963164,
   0.003920575,
   0.003878647,
   0.003837367,
   0.003796722,
   0.003756698,
   0.003717283,
   0.003678464,
   0.00364023,
   0.003602568,
   0.003565468,
   0.003528918,
   0.003492907,
   0.003457424,
   0.00342246,
   0.003388004,
   0.003354046,
   0.003320577,
   0.003287588,
   0.003255069,
   0.003223011,
   0.003191406,
   0.003160245,
   0.00312952,
   0.003099223,
   0.003069345,
   0.00303988,
   0.00301082,
   0.002982157,
   0.002953884,
   0.002925994,
   0.00289848,
   0.002871336,
   0.002844554,
   0.002818129,
   0.002792054,
   0.002766323,
   0.00274093,
   0.00271587,
   0.002691135,
   0.002666722,
   0.002642624,
   0.002618835,
   0.002595352,
   0.002572168,
   0.002549278,
   0.002526678,
   0.002504362,
   0.002482327,
   0.002460567,
   0.002439077,
   0.002417854,
   0.002396893,
   0.002376189,
   0.00235574,
   0.002335539,
   0.002315584,
   0.002295871,
   0.002276395,
   0.002257153,
   0.002238142,
   0.002219357,
   0.002200795,
   0.002182452,
   0.002164326,
   0.002146412,
   0.002128708,
   0.00211121,
   0.002093916,
   0.002076821,
   0.002059924,
   0.00204322,
   0.002026707,
   0.002010383,
   0.001994244,
   0.001978288,
   0.001962512,
   0.001946913,
   0.001931488,
   0.001916236,
   0.001901153,
   0.001886238,
   0.001871487,
   0.001856898,
   0.00184247,
   0.001828199,
   0.001814083,
   0.001800121,
   0.001786309,
   0.001772647,
   0.001759131,
   0.00174576,
   0.001732532,
   0.001719445,
   0.001706496,
   0.001693684,
   0.001681007,
   0.001668463,
   0.00165605,
   0.001643767,
   0.001631611,
   0.001619582,
   0.001607676,
   0.001595893,
   0.001584232,
   0.001572689,
   0.001561264,
   0.001549956,
   0.001538762,
   0.001527681,
   0.001516711,
   0.001505852,
   0.001495102,
   0.001484459,
   0.001473921,
   0.001463489,
   0.001453159,
   0.001442931,
   0.001432804,
   0.001422776,
   0.001412846,
   0.001403013,
   0.001393275,
   0.001383632,
   0.001374081,
   0.001364623,
   0.001355255,
   0.001345977,
   0.001336788,
   0.001327686,
   0.00131867,
   0.00130974,
   0.001300894,
   0.001292131,
   0.001283451,
   0.001274851,
   0.001266332,
   0.001257892,
   0.00124953,
   0.001241246,
   0.001233038,
   0,
   0.001233038};
   graph = new TGraph(454,fit1d_ZCcAGf_Norm[mKK]_Comp[rbw_XPEVXH]_fx5,fit1d_ZCcAGf_Norm[mKK]_Comp[rbw_XPEVXH]_fy5);
   graph->SetName("fit1d_ZCcAGf_Norm[mKK]_Comp[rbw_XPEVXH]");
   graph->SetTitle("Projection of Fit1D FitBWC");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5 = new TH1F("Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5","Projection of Fit1D FitBWC",454,0.8668,2.3212);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->SetMinimum(0);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->SetMaximum(24.15283);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->SetDirectory(0);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->SetStats(0);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->SetMarkerStyle(20);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_ZCcAGf_NormoBmKKcB_CompoBrbw_XPEVXHcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_ZCcAGf_Norm[mKK]_Comp[rbw_XPEVXH]5);
   
   graph->Draw("fl");
   
   Double_t fit1d_ZCcAGf_Norm[mKK]_fx6[456] = {
   0.983996,
   0.984,
   0.988,
   0.992,
   0.996,
   0.998,
   1,
   1.002,
   1.003,
   1.004,
   1.005,
   1.006,
   1.0065,
   1.007,
   1.0075,
   1.008,
   1.0085,
   1.009,
   1.0095,
   1.01,
   1.01025,
   1.0105,
   1.01075,
   1.011,
   1.01125,
   1.0115,
   1.01175,
   1.012,
   1.01225,
   1.0125,
   1.01275,
   1.013,
   1.013125,
   1.01325,
   1.013375,
   1.0135,
   1.013625,
   1.01375,
   1.013875,
   1.014,
   1.014125,
   1.01425,
   1.014375,
   1.0145,
   1.014625,
   1.01475,
   1.014875,
   1.015,
   1.015125,
   1.01525,
   1.015375,
   1.0155,
   1.015625,
   1.01575,
   1.015875,
   1.016,
   1.016125,
   1.01625,
   1.016375,
   1.0165,
   1.016625,
   1.01675,
   1.016875,
   1.017,
   1.017125,
   1.01725,
   1.017375,
   1.0175,
   1.017625,
   1.01775,
   1.017875,
   1.018,
   1.01825,
   1.018375,
   1.0185,
   1.018625,
   1.01875,
   1.018875,
   1.019,
   1.019125,
   1.01925,
   1.019375,
   1.0195,
   1.019625,
   1.01975,
   1.019875,
   1.02,
   1.020125,
   1.02025,
   1.020375,
   1.0205,
   1.020625,
   1.02075,
   1.020875,
   1.021,
   1.021125,
   1.02125,
   1.021375,
   1.0215,
   1.021625,
   1.02175,
   1.021875,
   1.022,
   1.022125,
   1.02225,
   1.022375,
   1.0225,
   1.022625,
   1.02275,
   1.022875,
   1.023,
   1.023125,
   1.02325,
   1.023375,
   1.0235,
   1.023625,
   1.02375,
   1.023875,
   1.024,
   1.024125,
   1.02425,
   1.024375,
   1.0245,
   1.024625,
   1.02475,
   1.024875,
   1.025,
   1.025125,
   1.02525,
   1.025375,
   1.0255,
   1.025625,
   1.02575,
   1.026,
   1.02625,
   1.0265,
   1.02675,
   1.027,
   1.02725,
   1.0275,
   1.02775,
   1.028,
   1.02825,
   1.0285,
   1.02875,
   1.029,
   1.0295,
   1.03,
   1.0305,
   1.031,
   1.0315,
   1.032,
   1.0325,
   1.033,
   1.034,
   1.035,
   1.036,
   1.037,
   1.038,
   1.039,
   1.04,
   1.042,
   1.044,
   1.046,
   1.048,
   1.052,
   1.056,
   1.06,
   1.064,
   1.068,
   1.072,
   1.076,
   1.08,
   1.084,
   1.088,
   1.092,
   1.096,
   1.1,
   1.104,
   1.108,
   1.112,
   1.116,
   1.12,
   1.124,
   1.128,
   1.132,
   1.136,
   1.14,
   1.144,
   1.148,
   1.152,
   1.156,
   1.16,
   1.164,
   1.168,
   1.172,
   1.176,
   1.18,
   1.184,
   1.188,
   1.192,
   1.196,
   1.2,
   1.204,
   1.208,
   1.212,
   1.216,
   1.22,
   1.224,
   1.228,
   1.232,
   1.236,
   1.24,
   1.244,
   1.248,
   1.252,
   1.256,
   1.26,
   1.264,
   1.268,
   1.272,
   1.276,
   1.28,
   1.284,
   1.288,
   1.292,
   1.296,
   1.3,
   1.304,
   1.308,
   1.312,
   1.316,
   1.32,
   1.324,
   1.328,
   1.332,
   1.336,
   1.34,
   1.344,
   1.348,
   1.352,
   1.356,
   1.36,
   1.364,
   1.368,
   1.372,
   1.376,
   1.38,
   1.384,
   1.388,
   1.392,
   1.396,
   1.4,
   1.404,
   1.408,
   1.412,
   1.416,
   1.42,
   1.424,
   1.428,
   1.432,
   1.436,
   1.44,
   1.444,
   1.448,
   1.452,
   1.456,
   1.46,
   1.464,
   1.468,
   1.472,
   1.476,
   1.48,
   1.484,
   1.488,
   1.492,
   1.496,
   1.5,
   1.504,
   1.508,
   1.512,
   1.516,
   1.52,
   1.524,
   1.528,
   1.532,
   1.536,
   1.54,
   1.544,
   1.548,
   1.552,
   1.556,
   1.56,
   1.564,
   1.568,
   1.572,
   1.576,
   1.58,
   1.584,
   1.588,
   1.592,
   1.596,
   1.6,
   1.604,
   1.608,
   1.612,
   1.616,
   1.62,
   1.624,
   1.628,
   1.632,
   1.636,
   1.64,
   1.644,
   1.648,
   1.652,
   1.656,
   1.66,
   1.664,
   1.668,
   1.672,
   1.676,
   1.68,
   1.684,
   1.688,
   1.692,
   1.696,
   1.7,
   1.704,
   1.708,
   1.712,
   1.716,
   1.72,
   1.724,
   1.728,
   1.732,
   1.736,
   1.74,
   1.744,
   1.748,
   1.752,
   1.756,
   1.76,
   1.764,
   1.768,
   1.772,
   1.776,
   1.78,
   1.784,
   1.788,
   1.792,
   1.796,
   1.8,
   1.804,
   1.808,
   1.812,
   1.816,
   1.82,
   1.824,
   1.828,
   1.832,
   1.836,
   1.84,
   1.844,
   1.848,
   1.852,
   1.856,
   1.86,
   1.864,
   1.868,
   1.872,
   1.876,
   1.88,
   1.884,
   1.888,
   1.892,
   1.896,
   1.9,
   1.904,
   1.908,
   1.912,
   1.916,
   1.92,
   1.924,
   1.928,
   1.932,
   1.936,
   1.94,
   1.944,
   1.948,
   1.952,
   1.956,
   1.96,
   1.964,
   1.968,
   1.972,
   1.976,
   1.98,
   1.984,
   1.988,
   1.992,
   1.996,
   2,
   2.004,
   2.008,
   2.012,
   2.016,
   2.02,
   2.024,
   2.028,
   2.032,
   2.036,
   2.04,
   2.044,
   2.048,
   2.052,
   2.056,
   2.06,
   2.064,
   2.068,
   2.072,
   2.076,
   2.08,
   2.084,
   2.088,
   2.092,
   2.096,
   2.1,
   2.104,
   2.108,
   2.112,
   2.116,
   2.12,
   2.124,
   2.128,
   2.132,
   2.136,
   2.14,
   2.144,
   2.148,
   2.152,
   2.156,
   2.16,
   2.164,
   2.168,
   2.172,
   2.176,
   2.18,
   2.184,
   2.188,
   2.192,
   2.196,
   2.2,
   2.2,
   2.204,
   2.204004};
   Double_t fit1d_ZCcAGf_Norm[mKK]_fy6[456] = {
   0,
   0.01536801,
   0.01536801,
   0.04856776,
   0.08317305,
   0.106606,
   0.1375842,
   0.1805095,
   0.2085985,
   0.2428384,
   0.2851218,
   0.338079,
   0.3696698,
   0.4054431,
   0.4461335,
   0.4926377,
   0.5460572,
   0.6077562,
   0.6794379,
   0.7632478,
   0.8105258,
   0.861914,
   0.9178764,
   0.978941,
   1.045711,
   1.118879,
   1.199238,
   1.287705,
   1.385339,
   1.493367,
   1.613219,
   1.746565,
   1.818897,
   1.89536,
   1.976254,
   2.061902,
   2.152657,
   2.248901,
   2.351051,
   2.45956,
   2.574923,
   2.697678,
   2.828412,
   2.967767,
   3.116442,
   3.275199,
   3.444873,
   3.626372,
   3.820687,
   4.028898,
   4.25218,
   4.491812,
   4.749177,
   5.025776,
   5.323223,
   5.643251,
   5.987709,
   6.358554,
   6.757838,
   7.187688,
   7.650266,
   8.147723,
   8.682132,
   9.255386,
   9.869079,
   10.52434,
   11.22165,
   11.96055,
   12.7394,
   13.55502,
   14.40231,
   15.27395,
   17.04782,
   17.92177,
   18.76368,
   19.55317,
   20.26862,
   20.88833,
   21.39205,
   21.76257,
   21.98722,
   22.05902,
   21.97737,
   21.74794,
   21.38211,
   20.89576,
   20.30779,
   19.63863,
   18.9088,
   18.13776,
   17.34306,
   16.53992,
   15.74096,
   14.95626,
   14.19355,
   13.45845,
   12.75479,
   12.08495,
   11.45013,
   10.85061,
   10.28598,
   9.755352,
   9.257461,
   8.790827,
   8.353829,
   7.94478,
   7.561978,
   7.20374,
   6.868437,
   6.554504,
   6.260453,
   5.984882,
   5.726474,
   5.484002,
   5.256322,
   5.04237,
   4.841163,
   4.651792,
   4.473415,
   4.305257,
   4.1466,
   3.996784,
   3.855199,
   3.721284,
   3.59452,
   3.474429,
   3.360568,
   3.25253,
   3.149937,
   3.052442,
   2.959721,
   2.871476,
   2.78743,
   2.630931,
   2.488385,
   2.358206,
   2.239022,
   2.12964,
   2.029022,
   1.936261,
   1.850563,
   1.771229,
   1.697645,
   1.629267,
   1.565613,
   1.506258,
   1.398959,
   1.304786,
   1.221666,
   1.147917,
   1.082165,
   1.023281,
   0.9703263,
   0.9225198,
   0.8398258,
   0.7710625,
   0.7132196,
   0.6640639,
   0.6219097,
   0.585465,
   0.5537259,
   0.5013643,
   0.4602187,
   0.4272622,
   0.400436,
   0.3598123,
   0.3309442,
   0.3097233,
   0.2937095,
   0.2813736,
   0.271714,
   0.2640508,
   0.2579079,
   0.2529432,
   0.2489053,
   0.2456058,
   0.2429012,
   0.2406802,
   0.2388558,
   0.2373587,
   0.2361334,
   0.2351349,
   0.2343266,
   0.2336781,
   0.2331642,
   0.232764,
   0.2324599,
   0.2322369,
   0.2320825,
   0.2319857,
   0.2319375,
   0.2319297,
   0.2319556,
   0.2320092,
   0.2320853,
   0.2321796,
   0.2322879,
   0.232407,
   0.2325339,
   0.2326658,
   0.2328004,
   0.2329359,
   0.2330702,
   0.2332019,
   0.2333296,
   0.2334521,
   0.2335681,
   0.2336769,
   0.2337776,
   0.2338693,
   0.2339515,
   0.2340236,
   0.2340851,
   0.2341356,
   0.2341746,
   0.2342019,
   0.2342172,
   0.2342202,
   0.2342107,
   0.2341886,
   0.2341537,
   0.2341059,
   0.2340451,
   0.2339712,
   0.2338843,
   0.2337842,
   0.233671,
   0.2335446,
   0.2334051,
   0.2332525,
   0.2330869,
   0.2329082,
   0.2327166,
   0.232512,
   0.2322946,
   0.2320645,
   0.2318217,
   0.2315664,
   0.2312985,
   0.2310183,
   0.2307257,
   0.230421,
   0.2301042,
   0.2297754,
   0.2294348,
   0.2290824,
   0.2287184,
   0.2283429,
   0.227956,
   0.2275578,
   0.2271485,
   0.2267281,
   0.2262969,
   0.2258548,
   0.2254021,
   0.2249389,
   0.2244652,
   0.2239813,
   0.2234872,
   0.2229831,
   0.222469,
   0.2219452,
   0.2214117,
   0.2208686,
   0.2203161,
   0.2197543,
   0.2191834,
   0.2186034,
   0.2180144,
   0.2174167,
   0.2168102,
   0.2161952,
   0.2155717,
   0.2149399,
   0.2142998,
   0.2136517,
   0.2129955,
   0.2123315,
   0.2116597,
   0.2109803,
   0.2102933,
   0.209599,
   0.2088973,
   0.2081884,
   0.2074724,
   0.2067495,
   0.2060197,
   0.2052831,
   0.2045398,
   0.20379,
   0.2030338,
   0.2022713,
   0.2015025,
   0.2007275,
   0.1999466,
   0.1991597,
   0.198367,
   0.1975685,
   0.1967645,
   0.1959549,
   0.1951399,
   0.1943195,
   0.193494,
   0.1926633,
   0.1918275,
   0.1909868,
   0.1901413,
   0.189291,
   0.188436,
   0.1875764,
   0.1867124,
   0.185844,
   0.1849713,
   0.1840943,
   0.1832133,
   0.1823282,
   0.1814392,
   0.1805463,
   0.1796496,
   0.1787492,
   0.1778453,
   0.1769378,
   0.1760269,
   0.1751126,
   0.1741951,
   0.1732744,
   0.1723506,
   0.1714238,
   0.170494,
   0.1695614,
   0.1686259,
   0.1676878,
   0.1667471,
   0.1658038,
   0.164858,
   0.1639099,
   0.1629594,
   0.1620067,
   0.1610519,
   0.1600949,
   0.1591359,
   0.158175,
   0.1572123,
   0.1562477,
   0.1552814,
   0.1543135,
   0.153344,
   0.152373,
   0.1514006,
   0.1504268,
   0.1494517,
   0.1484754,
   0.1474979,
   0.1465193,
   0.1455398,
   0.1445593,
   0.1435779,
   0.1425956,
   0.1416127,
   0.1406291,
   0.1396448,
   0.13866,
   0.1376747,
   0.136689,
   0.1357029,
   0.1347166,
   0.13373,
   0.1327433,
   0.1317565,
   0.1307696,
   0.1297827,
   0.128796,
   0.1278094,
   0.126823,
   0.1258368,
   0.124851,
   0.1238656,
   0.1228807,
   0.1218963,
   0.1209124,
   0.1199292,
   0.1189466,
   0.1179648,
   0.1169838,
   0.1160037,
   0.1150245,
   0.1140463,
   0.1130691,
   0.112093,
   0.1111181,
   0.1101443,
   0.1091719,
   0.1082007,
   0.1072309,
   0.1062626,
   0.1052957,
   0.1043304,
   0.1033666,
   0.1024045,
   0.1014441,
   0.1004855,
   0.09952866,
   0.09857368,
   0.09762061,
   0.09666951,
   0.09572042,
   0.09477341,
   0.09382851,
   0.09288579,
   0.09194529,
   0.09100706,
   0.09007116,
   0.08913764,
   0.08820654,
   0.08727792,
   0.08635182,
   0.0854283,
   0.08450741,
   0.08358919,
   0.0826737,
   0.08176098,
   0.08085108,
   0.07994406,
   0.07903995,
   0.0781388,
   0.07724068,
   0.07634561,
   0.07545365,
   0.07456485,
   0.07367926,
   0.07279691,
   0.07191786,
   0.07104216,
   0.07016985,
   0.06930097,
   0.06843558,
   0.06757371,
   0.06671542,
   0.06586074,
   0.06500973,
   0.06416243,
   0.06331889,
   0.06247914,
   0.06164323,
   0.06081122,
   0.05998313,
   0.05915902,
   0.05833893,
   0.05752291,
   0.05671099,
   0.05590322,
   0.05509964,
   0.05430031,
   0.05430031,
   0.05430031,
   0};
   graph = new TGraph(456,fit1d_ZCcAGf_Norm[mKK]_fx6,fit1d_ZCcAGf_Norm[mKK]_fy6);
   graph->SetName("fit1d_ZCcAGf_Norm[mKK]");
   graph->SetTitle("Projection of Fit1D FitBWC");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_fit1d_ZCcAGf_NormoBmKKcB6 = new TH1F("Graph_fit1d_ZCcAGf_NormoBmKKcB6","Projection of Fit1D FitBWC",456,0.8619952,2.326005);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->SetMinimum(0);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->SetMaximum(24.26493);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->SetDirectory(0);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->SetStats(0);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->SetMarkerStyle(20);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetXaxis()->SetNdivisions(505);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetXaxis()->SetLabelFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetXaxis()->SetTitleSize(-1);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetXaxis()->SetTitleOffset(1);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetXaxis()->SetTitleFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetYaxis()->SetLabelFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetYaxis()->SetTitleSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetYaxis()->SetTitleFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetZaxis()->SetLabelFont(132);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetZaxis()->SetTitleSize(0.05);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetZaxis()->SetTitleOffset(1);
   Graph_fit1d_ZCcAGf_NormoBmKKcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_fit1d_ZCcAGf_Norm[mKK]6);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3002[303] = {
   0.99,
   0.994,
   0.998,
   1.002,
   1.006,
   1.01,
   1.014,
   1.018,
   1.022,
   1.026,
   1.03,
   1.034,
   1.038,
   1.042,
   1.046,
   1.05,
   1.054,
   1.058,
   1.062,
   1.066,
   1.07,
   1.074,
   1.078,
   1.082,
   1.086,
   1.09,
   1.094,
   1.098,
   1.102,
   1.106,
   1.11,
   1.114,
   1.118,
   1.122,
   1.126,
   1.13,
   1.134,
   1.138,
   1.142,
   1.146,
   1.15,
   1.154,
   1.158,
   1.162,
   1.166,
   1.17,
   1.174,
   1.178,
   1.182,
   1.186,
   1.19,
   1.194,
   1.198,
   1.202,
   1.206,
   1.21,
   1.214,
   1.218,
   1.222,
   1.226,
   1.23,
   1.234,
   1.238,
   1.242,
   1.246,
   1.25,
   1.254,
   1.258,
   1.262,
   1.266,
   1.27,
   1.274,
   1.278,
   1.282,
   1.286,
   1.29,
   1.294,
   1.298,
   1.302,
   1.306,
   1.31,
   1.314,
   1.318,
   1.322,
   1.326,
   1.33,
   1.334,
   1.338,
   1.342,
   1.346,
   1.35,
   1.354,
   1.358,
   1.362,
   1.366,
   1.37,
   1.374,
   1.378,
   1.382,
   1.386,
   1.39,
   1.394,
   1.398,
   1.402,
   1.406,
   1.41,
   1.414,
   1.418,
   1.422,
   1.426,
   1.43,
   1.434,
   1.438,
   1.442,
   1.446,
   1.45,
   1.454,
   1.458,
   1.462,
   1.466,
   1.47,
   1.474,
   1.478,
   1.482,
   1.486,
   1.49,
   1.494,
   1.498,
   1.502,
   1.506,
   1.51,
   1.514,
   1.518,
   1.522,
   1.526,
   1.53,
   1.534,
   1.538,
   1.542,
   1.546,
   1.55,
   1.554,
   1.558,
   1.562,
   1.566,
   1.57,
   1.574,
   1.578,
   1.582,
   1.586,
   1.59,
   1.594,
   1.598,
   1.602,
   1.606,
   1.61,
   1.614,
   1.618,
   1.622,
   1.626,
   1.63,
   1.634,
   1.638,
   1.642,
   1.646,
   1.65,
   1.654,
   1.658,
   1.662,
   1.666,
   1.67,
   1.674,
   1.678,
   1.682,
   1.686,
   1.69,
   1.694,
   1.698,
   1.702,
   1.706,
   1.71,
   1.714,
   1.718,
   1.722,
   1.726,
   1.73,
   1.734,
   1.738,
   1.742,
   1.746,
   1.75,
   1.754,
   1.758,
   1.762,
   1.766,
   1.77,
   1.774,
   1.778,
   1.782,
   1.786,
   1.79,
   1.794,
   1.798,
   1.802,
   1.806,
   1.81,
   1.814,
   1.818,
   1.822,
   1.826,
   1.83,
   1.834,
   1.838,
   1.842,
   1.846,
   1.85,
   1.854,
   1.858,
   1.862,
   1.866,
   1.87,
   1.874,
   1.878,
   1.882,
   1.886,
   1.89,
   1.894,
   1.898,
   1.902,
   1.906,
   1.91,
   1.914,
   1.918,
   1.922,
   1.926,
   1.93,
   1.934,
   1.938,
   1.942,
   1.946,
   1.95,
   1.954,
   1.958,
   1.962,
   1.966,
   1.97,
   1.974,
   1.978,
   1.982,
   1.986,
   1.99,
   1.994,
   1.998,
   2.002,
   2.006,
   2.01,
   2.014,
   2.018,
   2.022,
   2.026,
   2.03,
   2.034,
   2.038,
   2.042,
   2.046,
   2.05,
   2.054,
   2.058,
   2.062,
   2.066,
   2.07,
   2.074,
   2.078,
   2.082,
   2.086,
   2.09,
   2.094,
   2.098,
   2.102,
   2.106,
   2.11,
   2.114,
   2.118,
   2.122,
   2.126,
   2.13,
   2.134,
   2.138,
   2.142,
   2.146,
   2.15,
   2.154,
   2.158,
   2.162,
   2.166,
   2.17,
   2.174,
   2.178,
   2.182,
   2.186,
   2.19,
   2.194,
   2.198};
   Double_t h_ds_1000_fy3002[303] = {
   1.924233,
   -0.2795197,
   -0.4705709,
   -0.381878,
   2.055707,
   1.242068,
   2.428753,
   14.02726,
   9.803751,
   2.489755,
   1.271134,
   -0.6229859,
   0.7922096,
   1.75556,
   2.34906,
   1.142554,
   -0.04342269,
   -0.4170089,
   1.862043,
   -0.709484,
   -0.2771529,
   0.3226533,
   -0.05230295,
   1.313134,
   -0.2837146,
   -0.6363858,
   -1.104043,
   -0.1315478,
   0,
   -0.401525,
   1.061949,
   1.144135,
   0.9543523,
   -0.2403595,
   0.7747261,
   -0.28323,
   0.8674902,
   2.272214,
   0.5013852,
   3.447078,
   0.8563051,
   -0.2865664,
   -0.3945639,
   -0.05520118,
   -0.291463,
   0.06336118,
   -0.5296342,
   2.148297,
   1.100973,
   -0.6949951,
   1.068866,
   1.124818,
   0.6637401,
   -0.2798471,
   -0.5575405,
   1.199217,
   3.56155,
   -0.7178421,
   0.7903946,
   0.6039408,
   -0.2302624,
   -0.553527,
   -0.1432021,
   -0.4302669,
   0.824118,
   -0.4087692,
   -0.2818162,
   -0.4265506,
   -0.8420374,
   -0.06536476,
   -0.5082712,
   0.9037572,
   -0.280854,
   -0.7056518,
   1.619653,
   -0.1823494,
   3.341563,
   -0.2142743,
   -0.5037092,
   -0.8252301,
   0.5104952,
   0.470577,
   0.511612,
   1.570178,
   1.359092,
   -0.4136972,
   0.7515208,
   -0.692455,
   -0.4150022,
   1.872273,
   -0.663345,
   0.6802344,
   -0.5669227,
   2.085291,
   -0.5217708,
   -0.1301654,
   -0.6614606,
   -0.2619338,
   0.6744927,
   -0.2885286,
   -0.6825354,
   1.42616,
   -0.2676892,
   -0.6425884,
   1.195911,
   -0.1118405,
   0,
   0,
   -0.1080625,
   -0.2846617,
   0.7930418,
   0.3309357,
   2.05479,
   -0.4905686,
   -0.6885568,
   -0.1447007,
   0.7751897,
   -0.6821041,
   -0.6636829,
   -0.2458301,
   -0.1428542,
   1.88321,
   -0.1457977,
   0.5394293,
   0.7509028,
   0.859373,
   -0.2887034,
   0.4407575,
   1.359158,
   1.113512,
   0.1003833,
   -0.4801366,
   -0.2445568,
   0.894439,
   1.162963,
   3.151323,
   -0.7538937,
   -0.2807432,
   0,
   -0.4197394,
   1.071925,
   -0.2847689,
   1.571798,
   -0.5619473,
   -0.2841178,
   -0.2827003,
   0.8393734,
   -0.4197967,
   0.7284087,
   0.7688305,
   -0.2472795,
   -0.4252189,
   -0.1426371,
   0,
   -0.708724,
   -0.2209048,
   -0.1211744,
   -0.5579005,
   1.07399,
   -0.4284769,
   -0.2656897,
   -0.1393605,
   0,
   0.9825001,
   0.1184535,
   0.05624694,
   -0.4160004,
   0.2894847,
   -0.1408975,
   -0.1336731,
   -0.1414125,
   0.6208207,
   -0.4558632,
   0.245064,
   -0.3295482,
   0.9076055,
   -0.4376758,
   -0.6969676,
   -0.3947995,
   -0.1423455,
   1.063964,
   1.057582,
   -0.1437113,
   -0.2802309,
   0.5430945,
   0,
   1.160359,
   -0.09306002,
   -0.1380638,
   -0.2710146,
   -0.03041264,
   0.1887571,
   -0.6896992,
   0.09906001,
   -0.3456374,
   1.039169,
   -0.4267323,
   -0.4283106,
   -0.3629707,
   -0.1475259,
   1.235527,
   0.759739,
   0.7918828,
   -0.2870046,
   -0.1435971,
   -0.3521154,
   1.168935,
   -0.1084277,
   0.3149903,
   -0.1271962,
   -0.1408989,
   -0.1376189,
   1.317142,
   1.204679,
   -0.1458893,
   0,
   -0.4246756,
   -0.1414021,
   -0.1459121,
   -0.1817664,
   -0.1421176,
   0.1517492,
   0.1778305,
   -0.1616048,
   -0.2907977,
   -0.1344681,
   0.6098593,
   -0.1420261,
   1.370349,
   -0.2882917,
   -0.4193319,
   -0.2471941,
   -0.2177916,
   1.03192,
   -0.4078466,
   0,
   -0.4071242,
   -0.2740717,
   1.239862,
   -0.3887855,
   0,
   0,
   -0.1428808,
   -0.2833188,
   -0.1429851,
   -0.1358152,
   -0.1301654,
   -0.4108993,
   -0.4011798,
   -0.1424817,
   -0.3324664,
   -0.1240077,
   2.426192,
   -0.2571909,
   1.205354,
   0.07641768,
   -0.2263217,
   0,
   1.926368,
   -0.1395869,
   -0.1840592,
   0,
   0,
   -0.2839762,
   0,
   0.5162701,
   -0.2864708,
   0.9032145,
   0.9519759,
   -0.2810285,
   0.4077213,
   -0.1188223,
   0.1588947,
   0.07414784,
   -0.1459905,
   1.200301,
   -0.1223028,
   0,
   -0.1375161,
   -0.1431794,
   -0.2795101,
   -0.2874439,
   -0.1429723,
   -0.2580947,
   0,
   -0.1447888,
   0,
   -0.1456636,
   -0.4229891,
   0.5529246,
   0,
   0,
   -0.288323,
   -0.1301242,
   -0.141793,
   0,
   -0.1448228,
   -0.05177261,
   1.216101,
   0,
   -0.1452414,
   0,
   -0.2898069};
   Double_t h_ds_1000_felx3002[303] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_fely3002[303] = {
   1.742331,
   0.1976734,
   0.2394771,
   0.1998293,
   1.873882,
   1.056787,
   1.904509,
   4.159026,
   3.46989,
   2.14606,
   1.62977,
   0.2872706,
   1.230734,
   1.686318,
   1.828694,
   1.293547,
   0.1779742,
   0.2408837,
   1.488213,
   0.317349,
   0.1962373,
   0.971749,
   0.6729601,
   1.26923,
   0.2006209,
   0.2932864,
   0.3920743,
   0.1315478,
   0,
   0.2322746,
   1.364593,
   1.101224,
   1.130314,
   0.1728939,
   1.298483,
   0.2003535,
   1.099286,
   1.702251,
   1.204988,
   2.338158,
   1.286889,
   0.2026448,
   0.2521302,
   0.05520118,
   0.2060958,
   0.06336118,
   0.2652291,
   1.731443,
   1.370693,
   0.3111093,
   1.363877,
   1.270155,
   1.268175,
   0.1978921,
   0.2997757,
   1.352156,
   2.114856,
   0.3210588,
   1.362363,
   0.7274929,
   0.168504,
   0.277247,
   0.1432021,
   0.2484182,
   0.9796263,
   0.2476964,
   0.1993135,
   0.2499977,
   0.34334,
   0.161065,
   0.2613371,
   1.199164,
   0.1987191,
   0.3156355,
   1.398852,
   0.1413925,
   1.962378,
   0.1744639,
   0.2598031,
   0.3377813,
   0.7033665,
   1.027918,
   1.082058,
   1.628022,
   1.359092,
   0.2390791,
   1.207527,
   0.3103366,
   0.239885,
   1.447318,
   0.2978504,
   0.8361476,
   0.2835426,
   1.608126,
   0.2630142,
   0.1301654,
   0.2991728,
   0.186377,
   0.9489478,
   0.204029,
   0.2926433,
   1.516585,
   0.1895327,
   0.2945617,
   1.349243,
   0.1426736,
   0,
   0,
   0.1283965,
   0.2013491,
   1.358259,
   0.8664497,
   1.59816,
   0.2537672,
   0.3082823,
   0.1447007,
   1.37271,
   0.4622387,
   0.3125771,
   0.1765597,
   0.1428542,
   1.515108,
   0.1457977,
   1.068128,
   1.208098,
   1.29302,
   0.2041558,
   0.957205,
   1.359158,
   1.369178,
   0.1003833,
   0.2472752,
   0.1743695,
   1.045812,
   1.206099,
   2.051993,
   0.3199695,
   0.1986501,
   0,
   0.2424983,
   1.372234,
   0.2013644,
   1.484778,
   0.281003,
   0.2009703,
   0.1999114,
   1.375519,
   0.2427852,
   1.084022,
   1.299666,
   0.2046683,
   0.2455926,
   0.1426371,
   0,
   0.3169909,
   0.3130945,
   0.5204185,
   0.2793185,
   1.368443,
   0.2473937,
   0.188205,
   0.3806128,
   0,
   1.031814,
   0.743927,
   0.2292852,
   0.2403426,
   0.4590241,
   0.1408975,
   0.1336731,
   0.1414125,
   0.6208207,
   0.2457551,
   1.406372,
   0.2322104,
   1.053985,
   0.304096,
   0.3125796,
   0.2293075,
   0.1423455,
   1.366201,
   1.211918,
   0.1437113,
   0.198158,
   1.002463,
   0,
   1.39748,
   0.6931073,
   0.1380638,
   0.1918996,
   0.1630216,
   0.6621059,
   0.3086766,
   0.09906001,
   0.2066743,
   1.346286,
   0.2464216,
   0.2472957,
   0.2161532,
   0.3796495,
   1.235527,
   1.054494,
   1.091332,
   0.2029495,
   0.1435971,
   0.2142632,
   1.207733,
   0.1084277,
   0.6369915,
   0.1271962,
   0.1408989,
   0.1376189,
   1.261656,
   1.353777,
   0.1458893,
   0,
   0.2451902,
   0.1414021,
   0.1459121,
   0.2253602,
   0.1421176,
   0.6002942,
   0.1778305,
   0.2328452,
   0.2056254,
   0.1344681,
   0.8648188,
   0.3776358,
   1.331037,
   0.2038676,
   0.2424563,
   0.1766985,
   0.3270182,
   1.186366,
   0.2362717,
   0,
   0.2354326,
   0.1941823,
   1.363871,
   0.2259742,
   0,
   0,
   0.1428808,
   0.200372,
   0.1429851,
   0.1358152,
   0.1301654,
   0.2219811,
   0.2325756,
   0.1424817,
   0.2081917,
   0.1240077,
   1.929519,
   0.1826519,
   1.205354,
   0.07641768,
   0.1648234,
   0,
   1.362897,
   0.1395869,
   0.2225393,
   0,
   0,
   0.2008791,
   0,
   0.711067,
   0.2025889,
   1.057556,
   0.9519759,
   0.1987244,
   0.4077213,
   0.1188223,
   0.1588947,
   0.3312012,
   0.1459905,
   1.200301,
   0.1223028,
   0,
   0.1375161,
   0.1431794,
   0.1976471,
   0.2032733,
   0.1429723,
   0.2042869,
   0,
   0.1447888,
   0,
   0.1456636,
   0.2442952,
   0.7058625,
   0,
   0,
   0.2038809,
   0.1301242,
   0.1417929,
   0,
   0.1448228,
   0.05177261,
   1.350448,
   0,
   0.1452414,
   0,
   0.2049268};
   Double_t h_ds_1000_fehx3002[303] = {
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002,
   0.002};
   Double_t h_ds_1000_fehy3002[303] = {
   1.742331,
   0.1976734,
   0.2394771,
   0.1998293,
   1.873882,
   1.056787,
   1.904509,
   4.159026,
   3.46989,
   2.14606,
   1.62977,
   0.2872706,
   1.230734,
   1.686318,
   1.828694,
   1.293547,
   0.1779742,
   0.2408837,
   1.488213,
   0.317349,
   0.1962373,
   0.971749,
   0.6729601,
   1.26923,
   0.2006209,
   0.2932864,
   0.3920743,
   0.1315478,
   0,
   0.2322746,
   1.364593,
   1.101224,
   1.130314,
   0.1728939,
   1.298483,
   0.2003535,
   1.099286,
   1.702251,
   1.204988,
   2.338158,
   1.286889,
   0.2026448,
   0.2521302,
   0.05520118,
   0.2060958,
   0.06336118,
   0.2652291,
   1.731443,
   1.370693,
   0.3111093,
   1.363877,
   1.270155,
   1.268175,
   0.1978921,
   0.2997757,
   1.352156,
   2.114856,
   0.3210588,
   1.362363,
   0.7274929,
   0.168504,
   0.277247,
   0.1432021,
   0.2484182,
   0.9796263,
   0.2476964,
   0.1993135,
   0.2499977,
   0.34334,
   0.161065,
   0.2613371,
   1.199164,
   0.1987191,
   0.3156355,
   1.398852,
   0.1413925,
   1.962378,
   0.1744639,
   0.2598031,
   0.3377813,
   0.7033665,
   1.027918,
   1.082058,
   1.628022,
   1.359092,
   0.2390791,
   1.207527,
   0.3103366,
   0.239885,
   1.447318,
   0.2978504,
   0.8361476,
   0.2835426,
   1.608126,
   0.2630142,
   0.1301654,
   0.2991728,
   0.186377,
   0.9489478,
   0.204029,
   0.2926433,
   1.516585,
   0.1895327,
   0.2945617,
   1.349243,
   0.1426736,
   0,
   0,
   0.1283965,
   0.2013491,
   1.358259,
   0.8664497,
   1.59816,
   0.2537672,
   0.3082823,
   0.1447007,
   1.37271,
   0.4622387,
   0.3125771,
   0.1765597,
   0.1428542,
   1.515108,
   0.1457977,
   1.068128,
   1.208098,
   1.29302,
   0.2041558,
   0.957205,
   1.359158,
   1.369178,
   0.1003833,
   0.2472752,
   0.1743695,
   1.045812,
   1.206099,
   2.051993,
   0.3199695,
   0.1986501,
   0,
   0.2424983,
   1.372234,
   0.2013644,
   1.484778,
   0.281003,
   0.2009703,
   0.1999114,
   1.375519,
   0.2427852,
   1.084022,
   1.299666,
   0.2046683,
   0.2455926,
   0.1426371,
   0,
   0.3169909,
   0.3130945,
   0.5204185,
   0.2793185,
   1.368443,
   0.2473937,
   0.188205,
   0.3806128,
   0,
   1.031814,
   0.743927,
   0.2292852,
   0.2403426,
   0.4590241,
   0.1408975,
   0.1336731,
   0.1414125,
   0.6208207,
   0.2457551,
   1.406372,
   0.2322104,
   1.053985,
   0.304096,
   0.3125796,
   0.2293075,
   0.1423455,
   1.366201,
   1.211918,
   0.1437113,
   0.198158,
   1.002463,
   0,
   1.39748,
   0.6931073,
   0.1380638,
   0.1918996,
   0.1630216,
   0.6621059,
   0.3086766,
   0.09906001,
   0.2066743,
   1.346286,
   0.2464216,
   0.2472957,
   0.2161532,
   0.3796495,
   1.235527,
   1.054494,
   1.091332,
   0.2029495,
   0.1435971,
   0.2142632,
   1.207733,
   0.1084277,
   0.6369915,
   0.1271962,
   0.1408989,
   0.1376189,
   1.261656,
   1.353777,
   0.1458893,
   0,
   0.2451902,
   0.1414021,
   0.1459121,
   0.2253602,
   0.1421176,
   0.6002942,
   0.1778305,
   0.2328452,
   0.2056254,
   0.1344681,
   0.8648188,
   0.3776358,
   1.331037,
   0.2038676,
   0.2424563,
   0.1766985,
   0.3270182,
   1.186366,
   0.2362717,
   0,
   0.2354326,
   0.1941823,
   1.363871,
   0.2259742,
   0,
   0,
   0.1428808,
   0.200372,
   0.1429851,
   0.1358152,
   0.1301654,
   0.2219811,
   0.2325756,
   0.1424817,
   0.2081917,
   0.1240077,
   1.929519,
   0.1826519,
   1.205354,
   0.07641768,
   0.1648234,
   0,
   1.362897,
   0.1395869,
   0.2225393,
   0,
   0,
   0.2008791,
   0,
   0.711067,
   0.2025889,
   1.057556,
   0.9519759,
   0.1987244,
   0.4077213,
   0.1188223,
   0.1588947,
   0.3312012,
   0.1459905,
   1.200301,
   0.1223028,
   0,
   0.1375161,
   0.1431794,
   0.1976471,
   0.2032733,
   0.1429723,
   0.2042869,
   0,
   0.1447888,
   0,
   0.1456636,
   0.2442952,
   0.7058625,
   0,
   0,
   0.2038809,
   0.1301242,
   0.1417929,
   0,
   0.1448228,
   0.05177261,
   1.350448,
   0,
   0.1452414,
   0,
   0.2049268};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(303,h_ds_1000_fx3002,h_ds_1000_fy3002,h_ds_1000_felx3002,h_ds_1000_fehx3002,h_ds_1000_fely3002,h_ds_1000_fehy3002);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mKK");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_ds_10003002 = new TH1F("Graph_h_ds_10003002","Histogram of ds_1000_plot__mKK",303,0.8668,2.3212);
   Graph_h_ds_10003002->SetMinimum(-3.464357);
   Graph_h_ds_10003002->SetMaximum(20.15452);
   Graph_h_ds_10003002->SetDirectory(0);
   Graph_h_ds_10003002->SetStats(0);
   Graph_h_ds_10003002->SetMarkerStyle(20);
   Graph_h_ds_10003002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003002);
   
   grae->Draw("zp");
   
   TH1D *frame_12882fb0__4 = new TH1D("frame_12882fb0__4","A RooPlot of \"1*min\"",303,0.988,2.2);
   frame_12882fb0__4->SetBinContent(1,23.16198);
   frame_12882fb0__4->SetMinimum(-5);
   frame_12882fb0__4->SetMaximum(30);
   frame_12882fb0__4->SetEntries(3);
   frame_12882fb0__4->SetDirectory(0);
   frame_12882fb0__4->SetStats(0);
   frame_12882fb0__4->SetMarkerStyle(20);
   frame_12882fb0__4->GetXaxis()->SetRange(4,23);
   frame_12882fb0__4->GetXaxis()->SetNdivisions(-304);
   frame_12882fb0__4->GetXaxis()->SetLabelFont(132);
   frame_12882fb0__4->GetXaxis()->SetLabelOffset(0.025);
   frame_12882fb0__4->GetXaxis()->SetLabelSize(0.06);
   frame_12882fb0__4->GetXaxis()->SetTitleSize(-1);
   frame_12882fb0__4->GetXaxis()->SetTitleOffset(1);
   frame_12882fb0__4->GetXaxis()->SetTitleFont(132);
   frame_12882fb0__4->GetYaxis()->SetNdivisions(-507);
   frame_12882fb0__4->GetYaxis()->SetLabelFont(132);
   frame_12882fb0__4->GetYaxis()->SetLabelOffset(0.01);
   frame_12882fb0__4->GetYaxis()->SetLabelSize(0.06);
   frame_12882fb0__4->GetYaxis()->SetTitleSize(0.05);
   frame_12882fb0__4->GetYaxis()->SetTitleFont(132);
   frame_12882fb0__4->GetZaxis()->SetLabelFont(132);
   frame_12882fb0__4->GetZaxis()->SetLabelSize(0.05);
   frame_12882fb0__4->GetZaxis()->SetTitleSize(0.05);
   frame_12882fb0__4->GetZaxis()->SetTitleOffset(1);
   frame_12882fb0__4->GetZaxis()->SetTitleFont(132);
   frame_12882fb0__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

